A Comprehensive Modeling Approach for Crop Yield Forecasts using AI-based Methods and Crop Simulation Models

Numerous solutions for yield estimation are either based on data-driven models, or on crop-simulation models (CSMs). Researchers tend to build data-driven models using nationwide crop information databases provided by agencies such as the USDA. On the opposite side of the spectrum, CSMs require fine data that may be hard to generalize from a handful of fields. In this paper, we propose a comprehensive approach for yield forecasting that combines data-driven solutions, crop simulation models, and model surrogates to support multiple user-profiles and needs when dealing with crop management decision-making. To achieve this goal, we have developed a solution to calibrate CSMs at scale, a surrogate model of a CSM assuring faster execution, and a neural network-based approach that performs efficient risk assessment in such settings. Our data-driven modeling approach outperforms previous works with yield correlation predictions close to 91\%. The crop simulation modeling architecture achieved 6% error; the proposed crop simulation model surrogate performs predictions almost 100 times faster than the adopted crop simulator with similar accuracy levels.

==> notebooks/plot.py <==
import matplotlib as mpl
from matplotlib import pyplot as plt

from scipy.stats import norm
from scipy.special import gdtrix

import numpy as np
import pandas as pd

mpl.style.use('bmh')

plt.rc('font',**{'family':'sans-serif','sans-serif':['', 'Arial', 'Helvetica']})
font = {'family' : 'Liberation Sans',
        'size'   : 16}
plt.rc('font', **font)
plt.rc('text', usetex=False)

def plot_reliability(dfs, crops, step=0.01):
    x = np.arange(0, 1. + step, step)

    plt.figure(figsize=(8.0, 8.0))
    plt.plot(x, x, '--', label='Perfectly calibrated')

    for i, (df, crop) in enumerate(zip(dfs, crops)):
        pj_test = []
        for alpha in x:
            # alpha = 0.95
            # (1 - alpha) / 2 <-> (1 - alpha/2)
            bottom = norm.ppf(q=(1 - alpha) / 2, loc=df['pred'], scale=df['std'])
            top = norm.ppf(q=1 - (1 - alpha) / 2, loc=df['pred'], scale=df['std'])
            pj_test.append(
                ((df['test'] <= top) & (df['test'] >= bottom)).mean()
            )
        plt.plot(x, pj_test, label=f'Calibration for {crop}')

    plt.xlabel('Expected confidence level')
    plt.ylabel('Observed confidence level')
    plt.title(f'Calibration plot for trained models')
    plt.legend()
    plt.tight_layout(pad=.1)
    plt.savefig(f'reliability-plots.pdf')

    # import tikzplotlib
    # tikzplotlib.save('reliability-plots.tex')


def plot_scatter(df, crop):
    fig = plt.figure(figsize=(8.0, 8.0))
    plt.scatter(df['test'], df['pred'], c=df['std'])
    c = plt.colorbar()#orientation='horizontal')
    h = c.ax.set_ylabel("Standard Deviation")
    c.ax.get_xaxis().set_ticks([])
    # for j, label in enumerate('low medium high'.split()):
    #     c.ax.text(
    #         (2 * j + 1) / 6, .5, label, va='center', ha='center',
    #         color='white' if j != 1 else 'black', transform=c.ax.transAxes
    #     )

    y_lim = plt.ylim()
    x_lim = plt.xlim()
    lim = max(x_lim, y_lim)
    locs, vals = plt.xticks()
    plt.yticks(locs, vals)
    plt.plot(lim, lim, 'k-')
    plt.ylim(lim)
    plt.xlim(lim)
    plt.xlabel('Actual (kg/ha)')
    plt.ylabel('Predicted (kg/ha)')
    ax = plt.gca()
    ax.yaxis.set_major_formatter(
        mpl.ticker.ScalarFormatter(useMathText=True)
    )
    ax.xaxis.set_major_formatter(
        mpl.ticker.ScalarFormatter(useMathText=True)
    )
    ax.ticklabel_format(axis='both', style='sci', scilimits=(-2, 2))
    plt.tight_layout(pad=.1)
    plt.savefig(f'uncertainty-{crop}.pdf')

    import tikzplotlib
    tikzplotlib.save(f'uncertainty-{crop}.tex')

if __name__ == '__main__':
    corn = pd.read_csv('./corn-yield.csv')
    soybean = pd.read_csv('./soybean-yield.csv')
    plot_reliability((corn, soybean), 'corn soybean'.split())
    plot_scatter(corn, 'Corn')


==> notebooks/soybean-yield.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "execution": {
     "iopub.execute_input": "2021-05-25T18:18:30.890464Z",
     "iopub.status.busy": "2021-05-25T18:18:30.890004Z",
     "iopub.status.idle": "2021-05-25T18:18:32.126784Z",
     "shell.execute_reply": "2021-05-25T18:18:32.126261Z",
     "shell.execute_reply.started": "2021-05-25T18:18:30.890343Z"
    },
    "tags": []
   },
   "outputs": [],
   "source": [
    "import os\n",
    "import sys\n",
    "import glob\n",
    "import torch\n",
    "from pathlib import Path\n",
    "from torch.utils.tensorboard import SummaryWriter\n",
    "\n",
    "sys.path.insert(0, os.path.expanduser('./yield-forecast-torch'))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "execution": {
     "iopub.execute_input": "2021-05-25T18:18:32.127731Z",
     "iopub.status.busy": "2021-05-25T18:18:32.127584Z",
     "iopub.status.idle": "2021-05-25T18:18:33.026335Z",
     "shell.execute_reply": "2021-05-25T18:18:33.025788Z",
     "shell.execute_reply.started": "2021-05-25T18:18:32.127712Z"
    },
    "tags": []
   },
   "outputs": [],
   "source": [
    "from yieldforecast.data import make_input\n",
    "from yieldforecast.model import YieldModule\n",
    "from yieldforecast.train import train, nll_loss, combined_loss"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {
    "execution": {
     "iopub.execute_input": "2021-05-27T20:49:50.945790Z",
     "iopub.status.busy": "2021-05-27T20:49:50.945600Z",
     "iopub.status.idle": "2021-05-27T20:49:50.951434Z",
     "shell.execute_reply": "2021-05-27T20:49:50.950743Z",
     "shell.execute_reply.started": "2021-05-27T20:49:50.945768Z"
    },
    "tags": []
   },
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "import matplotlib as mpl\n",
    "from matplotlib import pyplot as plt\n",
    "\n",
    "plt.style.use('bmh')\n",
    "plt.rc('font',**{'family':'sans-serif','sans-serif':['', 'Arial', 'Helvetica']})\n",
    "font = {'family' : 'Liberation Sans',\n",
    "        'weight' : 'bold',\n",
    "        'size'   : 20}\n",
    "plt.rc('font', **font)\n",
    "plt.rc('text', usetex=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "execution": {
     "iopub.execute_input": "2021-05-25T18:18:33.277411Z",
     "iopub.status.busy": "2021-05-25T18:18:33.277251Z",
     "iopub.status.idle": "2021-05-25T18:18:33.281342Z",
     "shell.execute_reply": "2021-05-25T18:18:33.280769Z",
     "shell.execute_reply.started": "2021-05-25T18:18:33.277391Z"
    },
    "tags": []
   },
   "outputs": [],
   "source": [
    "TIMESTEPS = {\n",
    "    'brazil': {\n",
    "        'rice': range(1, 9),\n",
    "        'corn': range(1, 10),\n",
    "        'cotton': range(1, 10),\n",
    "        'soybean': range(1, 10),\n",
    "        'sugarcane': range(1, 13),\n",
    "    }\n",
    "}\n",
    "TIMESTEPS.update({\n",
    "    k: {'soybean': range(5, 11)} for k in (\n",
    "            'illinois iowa minnesota ohio nebraska indiana us '\n",
    "            'north_dakota missouri south_dakota arkansas'\n",
    "        ).split()\n",
    "})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "execution": {
     "iopub.execute_input": "2021-05-25T18:18:33.282288Z",
     "iopub.status.busy": "2021-05-25T18:18:33.282101Z",
     "iopub.status.idle": "2021-05-25T18:18:33.300538Z",
     "shell.execute_reply": "2021-05-25T18:18:33.299965Z",
     "shell.execute_reply.started": "2021-05-25T18:18:33.282248Z"
    },
    "tags": []
   },
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "import torch.utils.data as tdata\n",
    "\n",
    "from pprint import pprint\n",
    "from sklearn.metrics import mean_absolute_error\n",
    "from sklearn.metrics import mean_squared_error, r2_score\n",
    "\n",
    "BU_ACRE_TO_METRIC_TONNES = 67.25106937166726\n",
    "\n",
    "METRICS = {\n",
    "    'R2': r2_score,\n",
    "    'MAE': mean_absolute_error,\n",
    "    'MSE': mean_squared_error,\n",
    "    'MAPE': lambda x, y: mean_absolute_percentage_error(x, y),\n",
    "    'Correlation': lambda x, y: np.corrcoef(x, y)[0][1],\n",
    "}\n",
    "\n",
    "\n",
    "def mean_absolute_percentage_error(y_true, y_pred):\n",
    "    return np.mean(np.abs((y_true - y_pred) / y_true)) * 100\n",
    "\n",
    "\n",
    "def get_error_metrics(df):\n",
    "    return {name: metric(df['test'], df['pred']) for name, metric in METRICS.items()}\n",
    "\n",
    "def evaluate(model, inputs, y, scaler, batch_size=512, device='cuda'):\n",
    "    dynamic, static = inputs\n",
    "    if not isinstance(dynamic, torch.Tensor):\n",
    "        dynamic = torch.from_numpy(dynamic)\n",
    "\n",
    "    if not isinstance(static, torch.Tensor):\n",
    "        static = torch.from_numpy(static)\n",
    "\n",
    "    dataset = tdata.TensorDataset(\n",
    "        dynamic, static\n",
    "    )\n",
    "\n",
    "    dataloader = tdata.DataLoader(\n",
    "        dataset, batch_size=batch_size\n",
    "    )\n",
    "\n",
    "    pred = []\n",
    "    with torch.no_grad():\n",
    "        for dyn, stat in dataloader:\n",
    "            pred.append(model(dyn.to(device), stat.to(device)))\n",
    "    std = np.hstack([p.stddev.detach().cpu().numpy().reshape((-1,)) for p in pred]).squeeze().reshape((-1, 1))\n",
    "    pred = np.hstack([p.mean.detach().cpu().numpy().reshape((-1,)) for p in pred]).squeeze().reshape((-1, 1))\n",
    "\n",
    "    df = pd.DataFrame(\n",
    "        {\n",
    "            'pred': scaler.inverse_transform(pred).reshape((-1,)),\n",
    "            'test': scaler.inverse_transform(y).reshape((-1,)),\n",
    "            'std': scaler.inverse_transform(std).reshape((-1,)),\n",
    "        },\n",
    "        index=range(len(pred))\n",
    "    ) * BU_ACRE_TO_METRIC_TONNES\n",
    "\n",
    "    try:\n",
    "        metrics = get_error_metrics(df)\n",
    "        pprint(metrics)\n",
    "    except ValueError:\n",
    "        logger.exception(\n",
    "            'Failed to evaluate model. Probably with ∞ or NaN in network output.'\n",
    "        )\n",
    "        return None\n",
    "\n",
    "    return df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {
    "execution": {
     "iopub.execute_input": "2021-05-27T20:50:17.435501Z",
     "iopub.status.busy": "2021-05-27T20:50:17.435250Z",
     "iopub.status.idle": "2021-05-27T20:50:17.449406Z",
     "shell.execute_reply": "2021-05-27T20:50:17.448742Z",
     "shell.execute_reply.started": "2021-05-27T20:50:17.435473Z"
    },
    "tags": []
   },
   "outputs": [],
   "source": [
    "from scipy.stats import norm\n",
    "from scipy.special import gdtrix\n",
    "\n",
    "def plot_reliability(df, crop, scaler, step=0.01):\n",
    "    x = np.arange(0, 1. + step, step)\n",
    "\n",
    "    pj_test = []\n",
    "    for alpha in x:\n",
    "        # alpha = 0.95\n",
    "        # (1 - alpha) / 2 <-> (1 - alpha/2)\n",
    "        bottom = norm.ppf(q=(1 - alpha) / 2, loc=df['pred'], scale=df['std'])\n",
    "        top = norm.ppf(q=1 - (1 - alpha) / 2, loc=df['pred'], scale=df['std'])\n",
    "        pj_test.append(\n",
    "            ((df['test'] <= top) & (df['test'] >= bottom)).mean()\n",
    "        )\n",
    "\n",
    "    plt.figure(figsize=(8.0, 8.0))\n",
    "    plt.plot(x, pj_test, label='Computed')\n",
    "    plt.plot(x, x, '--', label='Ideal')\n",
    "    plt.xlabel('Expected confidence level')\n",
    "    plt.ylabel('Observed confidence level')\n",
    "    plt.title(f'Reliability plot for {crop}')\n",
    "    plt.legend()\n",
    "    plt.tight_layout(pad=.1)\n",
    "    plt.savefig(f'reliability-{crop}.pdf')\n",
    "\n",
    "def plot_scatter(df, crop, scaler):\n",
    "    fig = plt.figure(figsize=(8.0, 8.0))\n",
    "    plt.scatter(df['test'], df['pred'], c=df['std'])\n",
    "    c = plt.colorbar(orientation='horizontal')\n",
    "    h = c.ax.set_xlabel(\"Uncertainty\")\n",
    "    c.ax.get_xaxis().set_ticks([])\n",
    "    for j, label in enumerate('low medium high'.split()):\n",
    "        c.ax.text(\n",
    "            (2 * j + 1) / 6, .5, label, va='center', ha='center',\n",
    "            color='white' if j != 1 else 'black', transform=c.ax.transAxes\n",
    "        )\n",
    "\n",
    "    y_lim = plt.ylim()\n",
    "    x_lim = plt.xlim()\n",
    "    lim = max(x_lim, y_lim)\n",
    "    locs, vals = plt.xticks()\n",
    "    plt.yticks(locs, vals)\n",
    "    plt.plot(lim, lim, 'k-')\n",
    "    plt.ylim(lim)\n",
    "    plt.xlim(lim)\n",
    "    plt.xlabel('Actual (kg/ha)')\n",
    "    plt.ylabel('Predicted (kg/ha)')\n",
    "    ax = plt.gca()\n",
    "    ax.yaxis.set_major_formatter(\n",
    "        mpl.ticker.ScalarFormatter(useMathText=True)\n",
    "    )\n",
    "    ax.xaxis.set_major_formatter(\n",
    "        mpl.ticker.ScalarFormatter(useMathText=True)\n",
    "    )\n",
    "    ax.ticklabel_format(axis='both', style='sci', scilimits=(-2, 2))\n",
    "    plt.tight_layout(pad=.1)\n",
    "    plt.savefig(f'uncertainty-{region}-{crop}.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "execution": {
     "iopub.execute_input": "2021-05-25T18:18:33.317669Z",
     "iopub.status.busy": "2021-05-25T18:18:33.317502Z",
     "iopub.status.idle": "2021-05-25T18:18:33.334105Z",
     "shell.execute_reply": "2021-05-25T18:18:33.333585Z",
     "shell.execute_reply.started": "2021-05-25T18:18:33.317648Z"
    },
    "tags": []
   },
   "outputs": [],
   "source": [
    "def next_run(crop, region):\n",
    "    runs = glob.glob(f'runs/{region}-{crop}*')\n",
    "    return len(runs) + 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "execution": {
     "iopub.execute_input": "2021-05-25T18:18:33.335709Z",
     "iopub.status.busy": "2021-05-25T18:18:33.335540Z",
     "iopub.status.idle": "2021-05-25T18:18:34.443204Z",
     "shell.execute_reply": "2021-05-25T18:18:34.442533Z",
     "shell.execute_reply.started": "2021-05-25T18:18:33.335688Z"
    },
    "tags": []
   },
   "outputs": [],
   "source": [
    "crop = 'soybean'\n",
    "region = 'brazil'\n",
    "device = 'cuda' if torch.cuda.is_available() else 'cpu'\n",
    "path = (Path(os.path.expanduser('./yield-forecast-torch/data')) / f'{region}-{crop}-input.csv').absolute()\n",
    "data = make_input(path, 'out', use_ndvi=False, timesteps=TIMESTEPS[region][crop],\n",
    "                  use_all_soilgrids_layers=False, year=2018)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "execution": {
     "iopub.execute_input": "2021-05-25T18:18:34.444444Z",
     "iopub.status.busy": "2021-05-25T18:18:34.444263Z",
     "iopub.status.idle": "2021-05-25T18:18:34.447196Z",
     "shell.execute_reply": "2021-05-25T18:18:34.446683Z",
     "shell.execute_reply.started": "2021-05-25T18:18:34.444420Z"
    },
    "tags": []
   },
   "outputs": [],
   "source": [
    "checkpoint_template = f'{region}-{crop}-%s-weights.pth'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {
    "execution": {
     "iopub.execute_input": "2021-05-25T18:18:34.448117Z",
     "iopub.status.busy": "2021-05-25T18:18:34.447930Z",
     "iopub.status.idle": "2021-05-25T18:18:34.461380Z",
     "shell.execute_reply": "2021-05-25T18:18:34.460598Z",
     "shell.execute_reply.started": "2021-05-25T18:18:34.448094Z"
    },
    "tags": []
   },
   "outputs": [],
   "source": [
    "import logging\n",
    "logging.basicConfig(level=logging.INFO)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {
    "execution": {
     "iopub.execute_input": "2021-05-25T18:18:34.462577Z",
     "iopub.status.busy": "2021-05-25T18:18:34.462361Z",
     "iopub.status.idle": "2021-05-25T18:18:34.478541Z",
     "shell.execute_reply": "2021-05-25T18:18:34.477892Z",
     "shell.execute_reply.started": "2021-05-25T18:18:34.462548Z"
    },
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'cuda'"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "device"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {
    "execution": {
     "iopub.execute_input": "2021-05-25T18:18:34.479611Z",
     "iopub.status.busy": "2021-05-25T18:18:34.479423Z",
     "iopub.status.idle": "2021-05-25T18:18:34.490593Z",
     "shell.execute_reply": "2021-05-25T18:18:34.490021Z",
     "shell.execute_reply.started": "2021-05-25T18:18:34.479587Z"
    },
    "tags": []
   },
   "outputs": [],
   "source": [
    "def loss(target, dist):\n",
    "    return nll_loss(target, dist) - 1e-1 * dist.entropy().mean()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {
    "execution": {
     "iopub.execute_input": "2021-05-25T18:18:34.491818Z",
     "iopub.status.busy": "2021-05-25T18:18:34.491586Z",
     "iopub.status.idle": "2021-05-25T18:18:34.913391Z",
     "shell.execute_reply": "2021-05-25T18:18:34.912890Z",
     "shell.execute_reply.started": "2021-05-25T18:18:34.491792Z"
    },
    "tags": []
   },
   "outputs": [],
   "source": [
    "import optuna\n",
    "\n",
    "def objective(trial):\n",
    "    entropy = trial.suggest_uniform('entropy', 0, .5)\n",
    "    α = trial.suggest_loguniform('α', 1e-7, 1e-4)\n",
    "    noise = trial.suggest_uniform('noise', 0, 0.2)\n",
    "    gamma = trial.suggest_uniform('gamma', 0, .9)\n",
    "\n",
    "    def current_loss(target, dist):\n",
    "        return nll_loss(target, dist) - entropy * dist.entropy().mean()\n",
    "\n",
    "    model = YieldModule().to(device)\n",
    "    train(\n",
    "        model, data['X_train'], data['y_train'], data['train_years'],\n",
    "        α=α, patience=25, epochs=1000, device=device, noise=noise, writer=None,\n",
    "        checkpoint_template=checkpoint_template, step_size=512, gamma=gamma,\n",
    "        loss=current_loss\n",
    "    )\n",
    "    model.load_state_dict(torch.load(f'{region}-{crop}-best-weights.pth'))\n",
    "    df = evaluate(model, data['X_test'], data['y_test'], data['y_scaler'])\n",
    "    return -np.corrcoef(df.pred, df.test)[0, 1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {
    "execution": {
     "iopub.execute_input": "2021-05-25T18:18:34.914297Z",
     "iopub.status.busy": "2021-05-25T18:18:34.914146Z",
     "iopub.status.idle": "2021-05-25T20:20:02.422448Z",
     "shell.execute_reply": "2021-05-25T20:20:02.421866Z",
     "shell.execute_reply.started": "2021-05-25T18:18:34.914278Z"
    },
    "tags": []
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "INFO:yieldforecast.train.train:Epoch: 001/1000, train loss: -1.027E-01 ± 6.903E-01, valid loss: -1.320E+00 ± 4.518E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 002/1000, train loss: -1.360E+00 ± 7.419E-02, valid loss: -1.369E+00 ± 4.795E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 003/1000, train loss: -1.376E+00 ± 5.877E-02, valid loss: -1.356E+00 ± 1.335E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 004/1000, train loss: -1.373E+00 ± 9.508E-02, valid loss: -1.392E+00 ± 5.422E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 005/1000, train loss: -1.388E+00 ± 9.865E-02, valid loss: -1.374E+00 ± 4.929E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 006/1000, train loss: -1.378E+00 ± 7.315E-02, valid loss: -1.379E+00 ± 1.001E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 007/1000, train loss: -1.380E+00 ± 9.140E-02, valid loss: -1.422E+00 ± 4.858E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 008/1000, train loss: -1.392E+00 ± 9.426E-02, valid loss: -1.389E+00 ± 6.531E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 009/1000, train loss: -1.383E+00 ± 7.856E-02, valid loss: -1.423E+00 ± 3.226E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 010/1000, train loss: -1.392E+00 ± 9.495E-02, valid loss: -1.401E+00 ± 5.561E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 011/1000, train loss: -1.393E+00 ± 1.017E-01, valid loss: -1.418E+00 ± 4.121E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 012/1000, train loss: -1.408E+00 ± 5.772E-02, valid loss: -1.391E+00 ± 1.178E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 013/1000, train loss: -1.402E+00 ± 6.978E-02, valid loss: -1.373E+00 ± 1.344E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 014/1000, train loss: -1.406E+00 ± 5.473E-02, valid loss: -1.409E+00 ± 1.128E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 015/1000, train loss: -1.397E+00 ± 1.188E-01, valid loss: -1.437E+00 ± 4.172E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 016/1000, train loss: -1.410E+00 ± 5.984E-02, valid loss: -1.394E+00 ± 1.278E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 017/1000, train loss: -1.416E+00 ± 8.718E-02, valid loss: -1.407E+00 ± 1.422E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 018/1000, train loss: -1.432E+00 ± 5.357E-02, valid loss: -1.402E+00 ± 1.598E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 019/1000, train loss: -1.421E+00 ± 9.948E-02, valid loss: -1.446E+00 ± 5.145E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 020/1000, train loss: -1.424E+00 ± 8.479E-02, valid loss: -1.449E+00 ± 4.398E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 021/1000, train loss: -1.426E+00 ± 8.482E-02, valid loss: -1.426E+00 ± 1.556E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 022/1000, train loss: -1.452E+00 ± 4.755E-02, valid loss: -1.402E+00 ± 1.286E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 023/1000, train loss: -1.433E+00 ± 9.630E-02, valid loss: -1.460E+00 ± 4.943E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 024/1000, train loss: -1.436E+00 ± 7.628E-02, valid loss: -1.444E+00 ± 3.035E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 025/1000, train loss: -1.439E+00 ± 6.976E-02, valid loss: -1.473E+00 ± 5.836E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 026/1000, train loss: -1.446E+00 ± 8.844E-02, valid loss: -1.449E+00 ± 5.439E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 027/1000, train loss: -1.437E+00 ± 1.305E-01, valid loss: -1.472E+00 ± 2.584E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 028/1000, train loss: -1.447E+00 ± 7.498E-02, valid loss: -1.437E+00 ± 1.417E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 029/1000, train loss: -1.436E+00 ± 9.327E-02, valid loss: -1.493E+00 ± 4.158E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 030/1000, train loss: -1.447E+00 ± 8.889E-02, valid loss: -1.480E+00 ± 3.424E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 031/1000, train loss: -1.451E+00 ± 8.649E-02, valid loss: -1.482E+00 ± 3.786E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 032/1000, train loss: -1.450E+00 ± 9.103E-02, valid loss: -1.457E+00 ± 3.556E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 033/1000, train loss: -1.455E+00 ± 7.797E-02, valid loss: -1.487E+00 ± 4.499E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 034/1000, train loss: -1.447E+00 ± 1.116E-01, valid loss: -1.468E+00 ± 2.992E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 035/1000, train loss: -1.451E+00 ± 1.141E-01, valid loss: -1.472E+00 ± 3.342E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 036/1000, train loss: -1.448E+00 ± 1.098E-01, valid loss: -1.472E+00 ± 5.795E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 037/1000, train loss: -1.464E+00 ± 7.361E-02, valid loss: -1.421E+00 ± 1.732E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 038/1000, train loss: -1.454E+00 ± 9.633E-02, valid loss: -1.466E+00 ± 5.574E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 039/1000, train loss: -1.463E+00 ± 9.626E-02, valid loss: -1.425E+00 ± 1.259E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 040/1000, train loss: -1.469E+00 ± 6.793E-02, valid loss: -1.486E+00 ± 4.868E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 041/1000, train loss: -1.459E+00 ± 8.555E-02, valid loss: -1.476E+00 ± 4.634E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 042/1000, train loss: -1.468E+00 ± 8.556E-02, valid loss: -1.454E+00 ± 6.161E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 043/1000, train loss: -1.460E+00 ± 9.770E-02, valid loss: -1.480E+00 ± 1.446E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 044/1000, train loss: -1.462E+00 ± 9.284E-02, valid loss: -1.493E+00 ± 5.343E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 045/1000, train loss: -1.466E+00 ± 9.156E-02, valid loss: -1.496E+00 ± 6.740E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 046/1000, train loss: -1.468E+00 ± 9.189E-02, valid loss: -1.482E+00 ± 5.709E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 047/1000, train loss: -1.473E+00 ± 8.827E-02, valid loss: -1.492E+00 ± 3.789E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 048/1000, train loss: -1.480E+00 ± 6.006E-02, valid loss: -1.465E+00 ± 1.615E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 049/1000, train loss: -1.472E+00 ± 8.605E-02, valid loss: -1.519E+00 ± 3.347E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 050/1000, train loss: -1.481E+00 ± 6.055E-02, valid loss: -1.490E+00 ± 1.359E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 051/1000, train loss: -1.480E+00 ± 7.804E-02, valid loss: -1.477E+00 ± 1.410E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 052/1000, train loss: -1.478E+00 ± 6.778E-02, valid loss: -1.496E+00 ± 4.559E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 053/1000, train loss: -1.477E+00 ± 9.000E-02, valid loss: -1.443E+00 ± 1.421E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 054/1000, train loss: -1.472E+00 ± 9.726E-02, valid loss: -1.516E+00 ± 4.664E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 055/1000, train loss: -1.474E+00 ± 1.051E-01, valid loss: -1.493E+00 ± 6.061E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 056/1000, train loss: -1.467E+00 ± 1.305E-01, valid loss: -1.491E+00 ± 4.613E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 057/1000, train loss: -1.471E+00 ± 7.294E-02, valid loss: -1.494E+00 ± 1.417E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 058/1000, train loss: -1.493E+00 ± 5.837E-02, valid loss: -1.477E+00 ± 1.737E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 059/1000, train loss: -1.485E+00 ± 9.512E-02, valid loss: -1.502E+00 ± 5.819E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 060/1000, train loss: -1.478E+00 ± 9.691E-02, valid loss: -1.510E+00 ± 4.588E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 061/1000, train loss: -1.501E+00 ± 4.481E-02, valid loss: -1.458E+00 ± 1.376E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 062/1000, train loss: -1.489E+00 ± 6.328E-02, valid loss: -1.535E+00 ± 6.190E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 063/1000, train loss: -1.494E+00 ± 5.559E-02, valid loss: -1.470E+00 ± 1.273E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 064/1000, train loss: -1.490E+00 ± 9.735E-02, valid loss: -1.471E+00 ± 1.464E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 065/1000, train loss: -1.480E+00 ± 1.044E-01, valid loss: -1.507E+00 ± 4.417E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 066/1000, train loss: -1.476E+00 ± 9.883E-02, valid loss: -1.501E+00 ± 4.858E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 067/1000, train loss: -1.491E+00 ± 9.787E-02, valid loss: -1.491E+00 ± 7.677E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 068/1000, train loss: -1.491E+00 ± 7.751E-02, valid loss: -1.484E+00 ± 7.215E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 069/1000, train loss: -1.482E+00 ± 9.801E-02, valid loss: -1.482E+00 ± 1.489E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 070/1000, train loss: -1.486E+00 ± 9.942E-02, valid loss: -1.507E+00 ± 3.306E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 071/1000, train loss: -1.495E+00 ± 7.874E-02, valid loss: -1.480E+00 ± 1.631E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 072/1000, train loss: -1.480E+00 ± 1.137E-01, valid loss: -1.522E+00 ± 4.657E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 073/1000, train loss: -1.504E+00 ± 4.717E-02, valid loss: -1.471E+00 ± 1.459E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 074/1000, train loss: -1.503E+00 ± 4.942E-02, valid loss: -1.483E+00 ± 1.700E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 075/1000, train loss: -1.491E+00 ± 9.222E-02, valid loss: -1.524E+00 ± 5.326E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 076/1000, train loss: -1.496E+00 ± 7.512E-02, valid loss: -1.526E+00 ± 3.935E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 077/1000, train loss: -1.492E+00 ± 9.876E-02, valid loss: -1.511E+00 ± 6.099E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 078/1000, train loss: -1.507E+00 ± 7.583E-02, valid loss: -1.531E+00 ± 5.190E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 079/1000, train loss: -1.488E+00 ± 1.118E-01, valid loss: -1.533E+00 ± 4.729E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 080/1000, train loss: -1.496E+00 ± 9.588E-02, valid loss: -1.521E+00 ± 6.048E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 081/1000, train loss: -1.500E+00 ± 9.254E-02, valid loss: -1.530E+00 ± 5.673E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 082/1000, train loss: -1.489E+00 ± 1.083E-01, valid loss: -1.526E+00 ± 3.820E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 083/1000, train loss: -1.496E+00 ± 9.956E-02, valid loss: -1.538E+00 ± 3.755E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 084/1000, train loss: -1.505E+00 ± 4.908E-02, valid loss: -1.518E+00 ± 1.699E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 085/1000, train loss: -1.509E+00 ± 5.057E-02, valid loss: -1.499E+00 ± 1.628E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 086/1000, train loss: -1.510E+00 ± 6.076E-02, valid loss: -1.489E+00 ± 1.590E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 087/1000, train loss: -1.502E+00 ± 7.434E-02, valid loss: -1.494E+00 ± 1.552E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 088/1000, train loss: -1.499E+00 ± 1.474E-01, valid loss: -1.524E+00 ± 4.283E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 089/1000, train loss: -1.494E+00 ± 8.561E-02, valid loss: -1.529E+00 ± 4.314E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 090/1000, train loss: -1.507E+00 ± 8.688E-02, valid loss: -1.538E+00 ± 4.863E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 091/1000, train loss: -1.504E+00 ± 8.090E-02, valid loss: -1.502E+00 ± 1.594E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 092/1000, train loss: -1.488E+00 ± 1.241E-01, valid loss: -1.507E+00 ± 3.501E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 093/1000, train loss: -1.499E+00 ± 8.905E-02, valid loss: -1.497E+00 ± 1.582E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 094/1000, train loss: -1.514E+00 ± 5.819E-02, valid loss: -1.499E+00 ± 1.706E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 095/1000, train loss: -1.506E+00 ± 6.923E-02, valid loss: -1.535E+00 ± 2.846E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 096/1000, train loss: -1.504E+00 ± 8.246E-02, valid loss: -1.556E+00 ± 3.683E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 097/1000, train loss: -1.501E+00 ± 1.012E-01, valid loss: -1.531E+00 ± 6.035E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 098/1000, train loss: -1.499E+00 ± 9.411E-02, valid loss: -1.530E+00 ± 5.597E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 099/1000, train loss: -1.506E+00 ± 7.364E-02, valid loss: -1.565E+00 ± 4.931E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 100/1000, train loss: -1.519E+00 ± 6.993E-02, valid loss: -1.522E+00 ± 6.900E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 101/1000, train loss: -1.513E+00 ± 7.727E-02, valid loss: -1.545E+00 ± 4.065E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 102/1000, train loss: -1.511E+00 ± 9.122E-02, valid loss: -1.535E+00 ± 4.863E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 103/1000, train loss: -1.507E+00 ± 8.084E-02, valid loss: -1.496E+00 ± 1.584E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 104/1000, train loss: -1.515E+00 ± 6.798E-02, valid loss: -1.479E+00 ± 1.499E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 105/1000, train loss: -1.500E+00 ± 1.098E-01, valid loss: -1.535E+00 ± 5.030E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 106/1000, train loss: -1.519E+00 ± 8.036E-02, valid loss: -1.541E+00 ± 6.739E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 107/1000, train loss: -1.496E+00 ± 1.152E-01, valid loss: -1.555E+00 ± 4.481E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 108/1000, train loss: -1.521E+00 ± 5.614E-02, valid loss: -1.491E+00 ± 1.773E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 109/1000, train loss: -1.500E+00 ± 1.087E-01, valid loss: -1.533E+00 ± 2.894E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 110/1000, train loss: -1.509E+00 ± 9.507E-02, valid loss: -1.555E+00 ± 4.737E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 111/1000, train loss: -1.513E+00 ± 7.076E-02, valid loss: -1.533E+00 ± 6.474E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 112/1000, train loss: -1.513E+00 ± 9.544E-02, valid loss: -1.524E+00 ± 5.917E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 113/1000, train loss: -1.502E+00 ± 1.037E-01, valid loss: -1.546E+00 ± 3.712E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 114/1000, train loss: -1.516E+00 ± 8.978E-02, valid loss: -1.521E+00 ± 1.601E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 115/1000, train loss: -1.514E+00 ± 1.113E-01, valid loss: -1.535E+00 ± 7.357E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 116/1000, train loss: -1.519E+00 ± 5.879E-02, valid loss: -1.525E+00 ± 1.661E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 117/1000, train loss: -1.509E+00 ± 1.021E-01, valid loss: -1.560E+00 ± 3.348E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 118/1000, train loss: -1.510E+00 ± 9.565E-02, valid loss: -1.550E+00 ± 6.803E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 119/1000, train loss: -1.514E+00 ± 9.011E-02, valid loss: -1.535E+00 ± 4.116E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 120/1000, train loss: -1.514E+00 ± 6.871E-02, valid loss: -1.546E+00 ± 4.389E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 121/1000, train loss: -1.519E+00 ± 6.569E-02, valid loss: -1.522E+00 ± 1.853E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 122/1000, train loss: -1.508E+00 ± 1.047E-01, valid loss: -1.555E+00 ± 5.944E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 123/1000, train loss: -1.508E+00 ± 1.094E-01, valid loss: -1.564E+00 ± 4.030E-02 \n",
      "INFO:yieldforecast.train.EarlyStopping:EarlyStopping: finish training\n",
      "INFO:yieldforecast.train.train:Epoch: 124/1000, train loss: -1.515E+00 ± 9.329E-02, valid loss: -1.515E+00 ± 1.889E-01 \n",
      "\u001b[32m[I 2021-05-25 15:22:51,804]\u001b[0m Trial 47 finished with value: -0.36008644630894415 and parameters: {'entropy': 0.11717111221880155, 'α': 3.744875267279197e-05, 'noise': 0.15605484351427856, 'gamma': 0.5202622881123224}. Best is trial 1 with value: -0.4058228518595395.\u001b[0m\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'Correlation': 0.36008644630894415,\n",
      " 'MAE': 482.74222,\n",
      " 'MAPE': 14.883211255073547,\n",
      " 'MSE': 390267.9,\n",
      " 'R2': -0.2723608823022603}\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "INFO:yieldforecast.train.train:Epoch: 001/1000, train loss: -6.585E-01 ± 6.905E-01, valid loss: -1.262E+00 ± 4.193E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 002/1000, train loss: -1.250E+00 ± 5.876E-02, valid loss: -1.287E+00 ± 5.095E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 003/1000, train loss: -1.249E+00 ± 7.574E-02, valid loss: -1.244E+00 ± 3.145E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 004/1000, train loss: -1.255E+00 ± 8.335E-02, valid loss: -1.271E+00 ± 4.876E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 005/1000, train loss: -1.260E+00 ± 8.958E-02, valid loss: -1.290E+00 ± 6.490E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 006/1000, train loss: -1.267E+00 ± 7.761E-02, valid loss: -1.285E+00 ± 5.689E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 007/1000, train loss: -1.278E+00 ± 4.725E-02, valid loss: -1.229E+00 ± 1.393E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 008/1000, train loss: -1.278E+00 ± 6.351E-02, valid loss: -1.292E+00 ± 3.222E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 009/1000, train loss: -1.276E+00 ± 7.428E-02, valid loss: -1.289E+00 ± 3.947E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 010/1000, train loss: -1.282E+00 ± 9.258E-02, valid loss: -1.262E+00 ± 3.740E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 011/1000, train loss: -1.279E+00 ± 7.631E-02, valid loss: -1.250E+00 ± 1.462E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 012/1000, train loss: -1.294E+00 ± 1.187E-01, valid loss: -1.310E+00 ± 4.408E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 013/1000, train loss: -1.310E+00 ± 7.711E-02, valid loss: -1.336E+00 ± 2.771E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 014/1000, train loss: -1.300E+00 ± 9.445E-02, valid loss: -1.340E+00 ± 2.452E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 015/1000, train loss: -1.313E+00 ± 8.749E-02, valid loss: -1.317E+00 ± 5.497E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 016/1000, train loss: -1.326E+00 ± 6.748E-02, valid loss: -1.297E+00 ± 1.349E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 017/1000, train loss: -1.322E+00 ± 7.739E-02, valid loss: -1.321E+00 ± 4.054E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 018/1000, train loss: -1.337E+00 ± 6.826E-02, valid loss: -1.345E+00 ± 3.049E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 019/1000, train loss: -1.319E+00 ± 9.113E-02, valid loss: -1.358E+00 ± 2.679E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 020/1000, train loss: -1.328E+00 ± 9.489E-02, valid loss: -1.355E+00 ± 4.171E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 021/1000, train loss: -1.335E+00 ± 7.335E-02, valid loss: -1.359E+00 ± 3.434E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 022/1000, train loss: -1.337E+00 ± 7.575E-02, valid loss: -1.353E+00 ± 1.288E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 023/1000, train loss: -1.340E+00 ± 7.384E-02, valid loss: -1.343E+00 ± 3.517E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 024/1000, train loss: -1.341E+00 ± 7.818E-02, valid loss: -1.372E+00 ± 4.427E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 025/1000, train loss: -1.340E+00 ± 8.401E-02, valid loss: -1.371E+00 ± 5.335E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 026/1000, train loss: -1.354E+00 ± 5.964E-02, valid loss: -1.376E+00 ± 3.409E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 027/1000, train loss: -1.338E+00 ± 9.673E-02, valid loss: -1.396E+00 ± 3.488E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 028/1000, train loss: -1.351E+00 ± 7.786E-02, valid loss: -1.383E+00 ± 3.344E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 029/1000, train loss: -1.342E+00 ± 8.813E-02, valid loss: -1.385E+00 ± 5.097E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 030/1000, train loss: -1.353E+00 ± 8.929E-02, valid loss: -1.364E+00 ± 3.949E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 031/1000, train loss: -1.355E+00 ± 9.574E-02, valid loss: -1.376E+00 ± 6.480E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 032/1000, train loss: -1.361E+00 ± 7.781E-02, valid loss: -1.342E+00 ± 1.293E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 033/1000, train loss: -1.355E+00 ± 9.905E-02, valid loss: -1.374E+00 ± 5.527E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 034/1000, train loss: -1.357E+00 ± 8.932E-02, valid loss: -1.379E+00 ± 1.250E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 035/1000, train loss: -1.378E+00 ± 4.776E-02, valid loss: -1.354E+00 ± 1.342E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 036/1000, train loss: -1.368E+00 ± 6.657E-02, valid loss: -1.363E+00 ± 5.090E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 037/1000, train loss: -1.352E+00 ± 9.472E-02, valid loss: -1.405E+00 ± 3.997E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 038/1000, train loss: -1.368E+00 ± 7.665E-02, valid loss: -1.360E+00 ± 1.514E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 039/1000, train loss: -1.391E+00 ± 4.846E-02, valid loss: -1.359E+00 ± 1.338E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 040/1000, train loss: -1.376E+00 ± 4.954E-02, valid loss: -1.389E+00 ± 1.551E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 041/1000, train loss: -1.382E+00 ± 6.964E-02, valid loss: -1.408E+00 ± 6.872E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 042/1000, train loss: -1.382E+00 ± 7.346E-02, valid loss: -1.407E+00 ± 4.221E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 043/1000, train loss: -1.391E+00 ± 6.640E-02, valid loss: -1.417E+00 ± 4.514E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 044/1000, train loss: -1.398E+00 ± 7.746E-02, valid loss: -1.390E+00 ± 5.327E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 045/1000, train loss: -1.398E+00 ± 7.454E-02, valid loss: -1.422E+00 ± 5.409E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 046/1000, train loss: -1.395E+00 ± 7.979E-02, valid loss: -1.423E+00 ± 4.458E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 047/1000, train loss: -1.390E+00 ± 8.993E-02, valid loss: -1.450E+00 ± 4.060E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 048/1000, train loss: -1.400E+00 ± 7.192E-02, valid loss: -1.399E+00 ± 1.591E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 049/1000, train loss: -1.402E+00 ± 7.557E-02, valid loss: -1.399E+00 ± 1.401E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 050/1000, train loss: -1.401E+00 ± 8.536E-02, valid loss: -1.459E+00 ± 3.402E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 051/1000, train loss: -1.414E+00 ± 6.247E-02, valid loss: -1.402E+00 ± 1.525E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 052/1000, train loss: -1.401E+00 ± 9.351E-02, valid loss: -1.437E+00 ± 2.812E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 053/1000, train loss: -1.404E+00 ± 8.412E-02, valid loss: -1.414E+00 ± 6.285E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 054/1000, train loss: -1.412E+00 ± 7.488E-02, valid loss: -1.430E+00 ± 6.783E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 055/1000, train loss: -1.414E+00 ± 8.451E-02, valid loss: -1.403E+00 ± 3.146E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 056/1000, train loss: -1.412E+00 ± 6.340E-02, valid loss: -1.403E+00 ± 1.265E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 057/1000, train loss: -1.410E+00 ± 9.884E-02, valid loss: -1.443E+00 ± 3.681E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 058/1000, train loss: -1.409E+00 ± 5.986E-02, valid loss: -1.458E+00 ± 3.942E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 059/1000, train loss: -1.408E+00 ± 8.331E-02, valid loss: -1.446E+00 ± 4.034E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 060/1000, train loss: -1.426E+00 ± 4.863E-02, valid loss: -1.404E+00 ± 1.439E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 061/1000, train loss: -1.413E+00 ± 7.505E-02, valid loss: -1.404E+00 ± 1.087E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 062/1000, train loss: -1.415E+00 ± 8.127E-02, valid loss: -1.446E+00 ± 4.141E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 063/1000, train loss: -1.424E+00 ± 5.391E-02, valid loss: -1.407E+00 ± 1.080E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 064/1000, train loss: -1.413E+00 ± 8.016E-02, valid loss: -1.457E+00 ± 3.608E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 065/1000, train loss: -1.425E+00 ± 8.320E-02, valid loss: -1.422E+00 ± 1.408E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 066/1000, train loss: -1.417E+00 ± 9.161E-02, valid loss: -1.436E+00 ± 4.411E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 067/1000, train loss: -1.412E+00 ± 9.312E-02, valid loss: -1.463E+00 ± 5.148E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 068/1000, train loss: -1.418E+00 ± 9.083E-02, valid loss: -1.442E+00 ± 4.493E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 069/1000, train loss: -1.420E+00 ± 7.468E-02, valid loss: -1.457E+00 ± 2.406E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 070/1000, train loss: -1.426E+00 ± 8.976E-02, valid loss: -1.457E+00 ± 3.497E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 071/1000, train loss: -1.418E+00 ± 7.347E-02, valid loss: -1.433E+00 ± 2.258E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 072/1000, train loss: -1.418E+00 ± 1.117E-01, valid loss: -1.431E+00 ± 1.179E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 073/1000, train loss: -1.428E+00 ± 8.037E-02, valid loss: -1.414E+00 ± 3.448E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 074/1000, train loss: -1.422E+00 ± 7.831E-02, valid loss: -1.459E+00 ± 3.726E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 075/1000, train loss: -1.423E+00 ± 7.751E-02, valid loss: -1.461E+00 ± 3.235E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 076/1000, train loss: -1.416E+00 ± 6.947E-02, valid loss: -1.440E+00 ± 1.081E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 077/1000, train loss: -1.423E+00 ± 9.769E-02, valid loss: -1.463E+00 ± 3.908E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 078/1000, train loss: -1.420E+00 ± 1.019E-01, valid loss: -1.432E+00 ± 4.546E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 079/1000, train loss: -1.421E+00 ± 8.979E-02, valid loss: -1.462E+00 ± 4.159E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 080/1000, train loss: -1.426E+00 ± 9.082E-02, valid loss: -1.480E+00 ± 3.907E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 081/1000, train loss: -1.435E+00 ± 7.087E-02, valid loss: -1.472E+00 ± 3.521E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 082/1000, train loss: -1.418E+00 ± 9.071E-02, valid loss: -1.427E+00 ± 2.094E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 083/1000, train loss: -1.432E+00 ± 7.144E-02, valid loss: -1.441E+00 ± 1.263E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 084/1000, train loss: -1.435E+00 ± 8.043E-02, valid loss: -1.460E+00 ± 4.409E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 085/1000, train loss: -1.435E+00 ± 7.952E-02, valid loss: -1.485E+00 ± 4.795E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 086/1000, train loss: -1.437E+00 ± 8.721E-02, valid loss: -1.474E+00 ± 5.075E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 087/1000, train loss: -1.436E+00 ± 8.045E-02, valid loss: -1.463E+00 ± 2.461E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 088/1000, train loss: -1.434E+00 ± 8.284E-02, valid loss: -1.472E+00 ± 3.365E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 089/1000, train loss: -1.440E+00 ± 8.352E-02, valid loss: -1.471E+00 ± 5.994E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 090/1000, train loss: -1.449E+00 ± 5.259E-02, valid loss: -1.459E+00 ± 1.225E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 091/1000, train loss: -1.427E+00 ± 9.824E-02, valid loss: -1.454E+00 ± 2.822E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 092/1000, train loss: -1.442E+00 ± 8.150E-02, valid loss: -1.487E+00 ± 7.031E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 093/1000, train loss: -1.431E+00 ± 1.263E-01, valid loss: -1.467E+00 ± 5.765E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 094/1000, train loss: -1.433E+00 ± 9.689E-02, valid loss: -1.475E+00 ± 4.434E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 095/1000, train loss: -1.445E+00 ± 7.669E-02, valid loss: -1.436E+00 ± 1.136E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 096/1000, train loss: -1.443E+00 ± 9.652E-02, valid loss: -1.487E+00 ± 5.164E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 097/1000, train loss: -1.443E+00 ± 7.598E-02, valid loss: -1.459E+00 ± 1.369E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 098/1000, train loss: -1.442E+00 ± 8.481E-02, valid loss: -1.490E+00 ± 2.952E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 099/1000, train loss: -1.439E+00 ± 1.017E-01, valid loss: -1.504E+00 ± 4.761E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 100/1000, train loss: -1.442E+00 ± 9.781E-02, valid loss: -1.503E+00 ± 4.951E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 101/1000, train loss: -1.444E+00 ± 9.542E-02, valid loss: -1.481E+00 ± 5.823E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 102/1000, train loss: -1.444E+00 ± 9.528E-02, valid loss: -1.458E+00 ± 2.717E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 103/1000, train loss: -1.450E+00 ± 6.702E-02, valid loss: -1.466E+00 ± 1.449E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 104/1000, train loss: -1.462E+00 ± 7.293E-02, valid loss: -1.485E+00 ± 3.539E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 105/1000, train loss: -1.457E+00 ± 6.888E-02, valid loss: -1.485E+00 ± 5.364E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 106/1000, train loss: -1.449E+00 ± 7.996E-02, valid loss: -1.489E+00 ± 7.484E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 107/1000, train loss: -1.456E+00 ± 9.477E-02, valid loss: -1.495E+00 ± 4.990E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 108/1000, train loss: -1.448E+00 ± 8.305E-02, valid loss: -1.475E+00 ± 6.990E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 109/1000, train loss: -1.454E+00 ± 7.985E-02, valid loss: -1.485E+00 ± 3.853E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 110/1000, train loss: -1.464E+00 ± 5.522E-02, valid loss: -1.445E+00 ± 1.732E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 111/1000, train loss: -1.447E+00 ± 8.252E-02, valid loss: -1.506E+00 ± 2.901E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 112/1000, train loss: -1.450E+00 ± 9.809E-02, valid loss: -1.453E+00 ± 6.071E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 113/1000, train loss: -1.456E+00 ± 9.587E-02, valid loss: -1.481E+00 ± 4.734E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 114/1000, train loss: -1.455E+00 ± 9.485E-02, valid loss: -1.496E+00 ± 4.648E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 115/1000, train loss: -1.459E+00 ± 6.721E-02, valid loss: -1.470E+00 ± 1.109E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 116/1000, train loss: -1.465E+00 ± 7.557E-02, valid loss: -1.500E+00 ± 7.826E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 117/1000, train loss: -1.467E+00 ± 5.951E-02, valid loss: -1.441E+00 ± 1.447E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 118/1000, train loss: -1.455E+00 ± 8.969E-02, valid loss: -1.478E+00 ± 2.431E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 119/1000, train loss: -1.469E+00 ± 8.124E-02, valid loss: -1.455E+00 ± 4.827E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 120/1000, train loss: -1.473E+00 ± 7.517E-02, valid loss: -1.478E+00 ± 5.729E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 121/1000, train loss: -1.474E+00 ± 4.915E-02, valid loss: -1.452E+00 ± 1.352E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 122/1000, train loss: -1.454E+00 ± 9.996E-02, valid loss: -1.507E+00 ± 4.311E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 123/1000, train loss: -1.462E+00 ± 7.677E-02, valid loss: -1.446E+00 ± 1.098E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 124/1000, train loss: -1.454E+00 ± 8.928E-02, valid loss: -1.495E+00 ± 6.957E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 125/1000, train loss: -1.463E+00 ± 7.863E-02, valid loss: -1.489E+00 ± 6.158E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 126/1000, train loss: -1.452E+00 ± 8.174E-02, valid loss: -1.499E+00 ± 4.377E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 127/1000, train loss: -1.474E+00 ± 5.160E-02, valid loss: -1.435E+00 ± 1.554E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 128/1000, train loss: -1.461E+00 ± 9.663E-02, valid loss: -1.525E+00 ± 5.611E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 129/1000, train loss: -1.460E+00 ± 9.671E-02, valid loss: -1.479E+00 ± 6.238E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 130/1000, train loss: -1.460E+00 ± 9.630E-02, valid loss: -1.497E+00 ± 4.502E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 131/1000, train loss: -1.474E+00 ± 6.931E-02, valid loss: -1.523E+00 ± 2.420E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 132/1000, train loss: -1.461E+00 ± 7.267E-02, valid loss: -1.532E+00 ± 2.997E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 133/1000, train loss: -1.475E+00 ± 7.338E-02, valid loss: -1.465E+00 ± 1.334E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 134/1000, train loss: -1.468E+00 ± 8.960E-02, valid loss: -1.476E+00 ± 8.652E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 135/1000, train loss: -1.467E+00 ± 8.165E-02, valid loss: -1.493E+00 ± 4.995E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 136/1000, train loss: -1.469E+00 ± 8.926E-02, valid loss: -1.489E+00 ± 4.617E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 137/1000, train loss: -1.457E+00 ± 9.612E-02, valid loss: -1.517E+00 ± 5.573E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 138/1000, train loss: -1.466E+00 ± 9.280E-02, valid loss: -1.528E+00 ± 5.250E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 139/1000, train loss: -1.468E+00 ± 9.295E-02, valid loss: -1.496E+00 ± 5.182E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 140/1000, train loss: -1.461E+00 ± 8.585E-02, valid loss: -1.504E+00 ± 3.750E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 141/1000, train loss: -1.473E+00 ± 7.079E-02, valid loss: -1.485E+00 ± 1.083E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 142/1000, train loss: -1.472E+00 ± 8.743E-02, valid loss: -1.511E+00 ± 3.177E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 143/1000, train loss: -1.477E+00 ± 7.371E-02, valid loss: -1.470E+00 ± 1.212E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 144/1000, train loss: -1.468E+00 ± 8.174E-02, valid loss: -1.496E+00 ± 5.280E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 145/1000, train loss: -1.463E+00 ± 1.024E-01, valid loss: -1.480E+00 ± 6.398E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 146/1000, train loss: -1.474E+00 ± 6.137E-02, valid loss: -1.500E+00 ± 1.172E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 147/1000, train loss: -1.482E+00 ± 6.189E-02, valid loss: -1.523E+00 ± 4.561E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 148/1000, train loss: -1.478E+00 ± 6.154E-02, valid loss: -1.507E+00 ± 5.028E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 149/1000, train loss: -1.470E+00 ± 8.511E-02, valid loss: -1.506E+00 ± 3.796E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 150/1000, train loss: -1.471E+00 ± 8.689E-02, valid loss: -1.516E+00 ± 5.212E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 151/1000, train loss: -1.477E+00 ± 7.322E-02, valid loss: -1.495E+00 ± 1.201E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 152/1000, train loss: -1.470E+00 ± 8.268E-02, valid loss: -1.512E+00 ± 7.516E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 153/1000, train loss: -1.475E+00 ± 8.102E-02, valid loss: -1.524E+00 ± 6.547E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 154/1000, train loss: -1.476E+00 ± 7.313E-02, valid loss: -1.523E+00 ± 5.352E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 155/1000, train loss: -1.480E+00 ± 7.963E-02, valid loss: -1.511E+00 ± 5.878E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 156/1000, train loss: -1.481E+00 ± 8.011E-02, valid loss: -1.521E+00 ± 3.536E-02 \n",
      "INFO:yieldforecast.train.EarlyStopping:EarlyStopping: finish training\n",
      "INFO:yieldforecast.train.train:Epoch: 157/1000, train loss: -1.474E+00 ± 8.614E-02, valid loss: -1.475E+00 ± 3.746E-02 \n",
      "\u001b[32m[I 2021-05-25 15:28:06,394]\u001b[0m Trial 48 finished with value: -0.39409762376646745 and parameters: {'entropy': 0.19998108448666393, 'α': 8.039331639168081e-05, 'noise': 0.08431432585918167, 'gamma': 0.4538024230702805}. Best is trial 1 with value: -0.4058228518595395.\u001b[0m\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'Correlation': 0.3940976237664675,\n",
      " 'MAE': 467.04388,\n",
      " 'MAPE': 14.451983571052551,\n",
      " 'MSE': 371704.44,\n",
      " 'R2': -0.2118398067297398}\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "INFO:yieldforecast.train.train:Epoch: 001/1000, train loss: -7.113E-01 ± 6.610E-01, valid loss: -1.198E+00 ± 4.440E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 002/1000, train loss: -1.197E+00 ± 6.308E-02, valid loss: -1.224E+00 ± 5.023E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 003/1000, train loss: -1.201E+00 ± 6.822E-02, valid loss: -1.193E+00 ± 1.024E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 004/1000, train loss: -1.213E+00 ± 6.278E-02, valid loss: -1.205E+00 ± 1.095E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 005/1000, train loss: -1.216E+00 ± 8.032E-02, valid loss: -1.228E+00 ± 3.429E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 006/1000, train loss: -1.206E+00 ± 9.394E-02, valid loss: -1.243E+00 ± 2.758E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 007/1000, train loss: -1.220E+00 ± 6.958E-02, valid loss: -1.200E+00 ± 1.346E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 008/1000, train loss: -1.225E+00 ± 6.383E-02, valid loss: -1.198E+00 ± 1.293E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 009/1000, train loss: -1.236E+00 ± 5.875E-02, valid loss: -1.228E+00 ± 1.082E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 010/1000, train loss: -1.252E+00 ± 8.390E-02, valid loss: -1.269E+00 ± 3.601E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 011/1000, train loss: -1.245E+00 ± 9.540E-02, valid loss: -1.268E+00 ± 2.470E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 012/1000, train loss: -1.278E+00 ± 4.667E-02, valid loss: -1.244E+00 ± 1.281E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 013/1000, train loss: -1.266E+00 ± 6.243E-02, valid loss: -1.237E+00 ± 1.238E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 014/1000, train loss: -1.274E+00 ± 7.876E-02, valid loss: -1.263E+00 ± 1.366E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 015/1000, train loss: -1.272E+00 ± 8.274E-02, valid loss: -1.306E+00 ± 3.806E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 016/1000, train loss: -1.285E+00 ± 4.235E-02, valid loss: -1.272E+00 ± 1.170E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 017/1000, train loss: -1.274E+00 ± 9.295E-02, valid loss: -1.287E+00 ± 5.093E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 018/1000, train loss: -1.275E+00 ± 9.205E-02, valid loss: -1.292E+00 ± 4.054E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 019/1000, train loss: -1.286E+00 ± 8.294E-02, valid loss: -1.300E+00 ± 4.682E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 020/1000, train loss: -1.292E+00 ± 7.942E-02, valid loss: -1.297E+00 ± 6.279E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 021/1000, train loss: -1.294E+00 ± 7.421E-02, valid loss: -1.289E+00 ± 2.884E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 022/1000, train loss: -1.290E+00 ± 8.309E-02, valid loss: -1.322E+00 ± 2.679E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 023/1000, train loss: -1.297E+00 ± 9.188E-02, valid loss: -1.333E+00 ± 5.566E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 024/1000, train loss: -1.288E+00 ± 8.528E-02, valid loss: -1.334E+00 ± 4.240E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 025/1000, train loss: -1.302E+00 ± 9.401E-02, valid loss: -1.297E+00 ± 3.913E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 026/1000, train loss: -1.306E+00 ± 6.702E-02, valid loss: -1.300E+00 ± 1.558E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 027/1000, train loss: -1.317E+00 ± 4.920E-02, valid loss: -1.284E+00 ± 1.412E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 028/1000, train loss: -1.312E+00 ± 7.854E-02, valid loss: -1.310E+00 ± 1.077E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 029/1000, train loss: -1.318E+00 ± 5.825E-02, valid loss: -1.300E+00 ± 1.268E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 030/1000, train loss: -1.318E+00 ± 7.261E-02, valid loss: -1.319E+00 ± 4.722E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 031/1000, train loss: -1.328E+00 ± 6.953E-02, valid loss: -1.298E+00 ± 1.495E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 032/1000, train loss: -1.316E+00 ± 8.870E-02, valid loss: -1.305E+00 ± 3.967E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 033/1000, train loss: -1.319E+00 ± 8.349E-02, valid loss: -1.371E+00 ± 5.740E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 034/1000, train loss: -1.327E+00 ± 7.244E-02, valid loss: -1.352E+00 ± 3.009E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 035/1000, train loss: -1.337E+00 ± 6.116E-02, valid loss: -1.341E+00 ± 1.165E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 036/1000, train loss: -1.336E+00 ± 8.520E-02, valid loss: -1.371E+00 ± 4.100E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 037/1000, train loss: -1.346E+00 ± 5.825E-02, valid loss: -1.311E+00 ± 1.458E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 038/1000, train loss: -1.328E+00 ± 9.980E-02, valid loss: -1.359E+00 ± 3.810E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 039/1000, train loss: -1.350E+00 ± 8.296E-02, valid loss: -1.359E+00 ± 6.297E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 040/1000, train loss: -1.358E+00 ± 4.620E-02, valid loss: -1.350E+00 ± 1.018E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 041/1000, train loss: -1.355E+00 ± 5.500E-02, valid loss: -1.350E+00 ± 1.313E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 042/1000, train loss: -1.349E+00 ± 8.210E-02, valid loss: -1.376E+00 ± 6.073E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 043/1000, train loss: -1.348E+00 ± 9.237E-02, valid loss: -1.367E+00 ± 2.927E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 044/1000, train loss: -1.348E+00 ± 8.057E-02, valid loss: -1.368E+00 ± 4.503E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 045/1000, train loss: -1.356E+00 ± 6.695E-02, valid loss: -1.374E+00 ± 6.681E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 046/1000, train loss: -1.358E+00 ± 8.498E-02, valid loss: -1.411E+00 ± 3.718E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 047/1000, train loss: -1.354E+00 ± 9.510E-02, valid loss: -1.407E+00 ± 3.933E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 048/1000, train loss: -1.354E+00 ± 8.811E-02, valid loss: -1.393E+00 ± 3.526E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 049/1000, train loss: -1.359E+00 ± 6.866E-02, valid loss: -1.397E+00 ± 5.086E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 050/1000, train loss: -1.367E+00 ± 5.958E-02, valid loss: -1.373E+00 ± 1.310E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 051/1000, train loss: -1.369E+00 ± 6.991E-02, valid loss: -1.398E+00 ± 4.553E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 052/1000, train loss: -1.368E+00 ± 6.945E-02, valid loss: -1.388E+00 ± 4.245E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 053/1000, train loss: -1.364E+00 ± 7.964E-02, valid loss: -1.392E+00 ± 3.765E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 054/1000, train loss: -1.374E+00 ± 6.138E-02, valid loss: -1.351E+00 ± 4.516E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 055/1000, train loss: -1.375E+00 ± 5.218E-02, valid loss: -1.357E+00 ± 1.279E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 056/1000, train loss: -1.378E+00 ± 6.279E-02, valid loss: -1.404E+00 ± 5.981E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 057/1000, train loss: -1.380E+00 ± 7.121E-02, valid loss: -1.363E+00 ± 1.178E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 058/1000, train loss: -1.371E+00 ± 7.516E-02, valid loss: -1.378E+00 ± 1.219E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 059/1000, train loss: -1.375E+00 ± 9.850E-02, valid loss: -1.400E+00 ± 6.177E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 060/1000, train loss: -1.374E+00 ± 9.270E-02, valid loss: -1.411E+00 ± 3.978E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 061/1000, train loss: -1.366E+00 ± 7.196E-02, valid loss: -1.403E+00 ± 3.883E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 062/1000, train loss: -1.370E+00 ± 8.913E-02, valid loss: -1.401E+00 ± 2.708E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 063/1000, train loss: -1.381E+00 ± 7.561E-02, valid loss: -1.408E+00 ± 4.518E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 064/1000, train loss: -1.378E+00 ± 7.726E-02, valid loss: -1.388E+00 ± 4.527E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 065/1000, train loss: -1.382E+00 ± 7.286E-02, valid loss: -1.434E+00 ± 2.721E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 066/1000, train loss: -1.380E+00 ± 9.255E-02, valid loss: -1.400E+00 ± 5.363E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 067/1000, train loss: -1.382E+00 ± 7.952E-02, valid loss: -1.389E+00 ± 1.118E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 068/1000, train loss: -1.374E+00 ± 8.767E-02, valid loss: -1.421E+00 ± 3.339E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 069/1000, train loss: -1.387E+00 ± 7.157E-02, valid loss: -1.388E+00 ± 6.163E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 070/1000, train loss: -1.380E+00 ± 8.895E-02, valid loss: -1.390E+00 ± 3.371E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 071/1000, train loss: -1.398E+00 ± 5.252E-02, valid loss: -1.375E+00 ± 1.564E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 072/1000, train loss: -1.394E+00 ± 6.890E-02, valid loss: -1.414E+00 ± 3.065E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 073/1000, train loss: -1.400E+00 ± 6.604E-02, valid loss: -1.375E+00 ± 1.214E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 074/1000, train loss: -1.384E+00 ± 8.795E-02, valid loss: -1.429E+00 ± 5.009E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 075/1000, train loss: -1.399E+00 ± 6.595E-02, valid loss: -1.375E+00 ± 1.337E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 076/1000, train loss: -1.405E+00 ± 4.285E-02, valid loss: -1.374E+00 ± 1.532E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 077/1000, train loss: -1.388E+00 ± 8.918E-02, valid loss: -1.453E+00 ± 6.018E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 078/1000, train loss: -1.395E+00 ± 6.644E-02, valid loss: -1.379E+00 ± 1.121E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 079/1000, train loss: -1.398E+00 ± 6.924E-02, valid loss: -1.384E+00 ± 1.189E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 080/1000, train loss: -1.386E+00 ± 8.453E-02, valid loss: -1.404E+00 ± 3.735E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 081/1000, train loss: -1.383E+00 ± 7.746E-02, valid loss: -1.456E+00 ± 3.748E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 082/1000, train loss: -1.393E+00 ± 6.984E-02, valid loss: -1.374E+00 ± 1.102E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 083/1000, train loss: -1.395E+00 ± 8.921E-02, valid loss: -1.402E+00 ± 3.308E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 084/1000, train loss: -1.396E+00 ± 6.747E-02, valid loss: -1.399E+00 ± 1.402E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 085/1000, train loss: -1.405E+00 ± 6.344E-02, valid loss: -1.431E+00 ± 3.252E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 086/1000, train loss: -1.401E+00 ± 5.058E-02, valid loss: -1.429E+00 ± 1.450E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 087/1000, train loss: -1.404E+00 ± 4.506E-02, valid loss: -1.386E+00 ± 1.171E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 088/1000, train loss: -1.394E+00 ± 8.340E-02, valid loss: -1.423E+00 ± 3.396E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 089/1000, train loss: -1.395E+00 ± 8.891E-02, valid loss: -1.438E+00 ± 4.983E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 090/1000, train loss: -1.387E+00 ± 1.085E-01, valid loss: -1.442E+00 ± 2.548E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 091/1000, train loss: -1.403E+00 ± 6.053E-02, valid loss: -1.392E+00 ± 1.253E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 092/1000, train loss: -1.395E+00 ± 8.180E-02, valid loss: -1.447E+00 ± 6.778E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 093/1000, train loss: -1.408E+00 ± 6.540E-02, valid loss: -1.428E+00 ± 6.740E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 094/1000, train loss: -1.409E+00 ± 6.918E-02, valid loss: -1.442E+00 ± 6.435E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 095/1000, train loss: -1.404E+00 ± 9.275E-02, valid loss: -1.411E+00 ± 7.333E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 096/1000, train loss: -1.409E+00 ± 7.749E-02, valid loss: -1.412E+00 ± 5.014E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 097/1000, train loss: -1.416E+00 ± 5.014E-02, valid loss: -1.384E+00 ± 1.522E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 098/1000, train loss: -1.400E+00 ± 7.668E-02, valid loss: -1.411E+00 ± 9.902E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 099/1000, train loss: -1.406E+00 ± 7.512E-02, valid loss: -1.424E+00 ± 4.609E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 100/1000, train loss: -1.408E+00 ± 7.021E-02, valid loss: -1.391E+00 ± 1.454E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 101/1000, train loss: -1.413E+00 ± 7.837E-02, valid loss: -1.399E+00 ± 1.166E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 102/1000, train loss: -1.399E+00 ± 8.244E-02, valid loss: -1.449E+00 ± 2.508E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 103/1000, train loss: -1.410E+00 ± 6.775E-02, valid loss: -1.451E+00 ± 4.559E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 104/1000, train loss: -1.410E+00 ± 8.205E-02, valid loss: -1.452E+00 ± 4.207E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 105/1000, train loss: -1.415E+00 ± 6.572E-02, valid loss: -1.417E+00 ± 1.194E-01 \n",
      "INFO:yieldforecast.train.EarlyStopping:EarlyStopping: finish training\n",
      "INFO:yieldforecast.train.train:Epoch: 106/1000, train loss: -1.403E+00 ± 8.562E-02, valid loss: -1.435E+00 ± 4.048E-02 \n",
      "\u001b[32m[I 2021-05-25 15:31:37,123]\u001b[0m Trial 49 finished with value: -0.40469765327483703 and parameters: {'entropy': 0.2371002911123149, 'α': 9.951918995413746e-05, 'noise': 0.07071376518720483, 'gamma': 0.6058715021811047}. Best is trial 1 with value: -0.4058228518595395.\u001b[0m\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'Correlation': 0.40469765327483703,\n",
      " 'MAE': 431.38333,\n",
      " 'MAPE': 13.521246612071991,\n",
      " 'MSE': 332782.84,\n",
      " 'R2': -0.08494668169223929}\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "INFO:yieldforecast.train.train:Epoch: 001/1000, train loss: -5.515E-01 ± 6.740E-01, valid loss: -1.107E+00 ± 1.046E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 002/1000, train loss: -1.140E+00 ± 5.439E-02, valid loss: -1.126E+00 ± 1.375E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 003/1000, train loss: -1.141E+00 ± 7.169E-02, valid loss: -1.161E+00 ± 4.623E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 004/1000, train loss: -1.147E+00 ± 5.781E-02, valid loss: -1.114E+00 ± 9.477E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 005/1000, train loss: -1.144E+00 ± 7.666E-02, valid loss: -1.138E+00 ± 3.949E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 006/1000, train loss: -1.149E+00 ± 5.743E-02, valid loss: -1.169E+00 ± 4.376E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 007/1000, train loss: -1.151E+00 ± 6.994E-02, valid loss: -1.166E+00 ± 4.348E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 008/1000, train loss: -1.142E+00 ± 6.936E-02, valid loss: -1.167E+00 ± 3.161E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 009/1000, train loss: -1.151E+00 ± 7.328E-02, valid loss: -1.154E+00 ± 4.608E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 010/1000, train loss: -1.153E+00 ± 6.595E-02, valid loss: -1.168E+00 ± 4.465E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 011/1000, train loss: -1.161E+00 ± 6.951E-02, valid loss: -1.140E+00 ± 1.169E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 012/1000, train loss: -1.153E+00 ± 7.995E-02, valid loss: -1.164E+00 ± 2.712E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 013/1000, train loss: -1.147E+00 ± 7.135E-02, valid loss: -1.139E+00 ± 3.075E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 014/1000, train loss: -1.159E+00 ± 6.973E-02, valid loss: -1.163E+00 ± 3.240E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 015/1000, train loss: -1.161E+00 ± 6.642E-02, valid loss: -1.156E+00 ± 3.674E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 016/1000, train loss: -1.162E+00 ± 7.380E-02, valid loss: -1.159E+00 ± 3.856E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 017/1000, train loss: -1.181E+00 ± 5.640E-02, valid loss: -1.190E+00 ± 2.477E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 018/1000, train loss: -1.196E+00 ± 4.070E-02, valid loss: -1.166E+00 ± 1.170E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 019/1000, train loss: -1.190E+00 ± 7.473E-02, valid loss: -1.193E+00 ± 3.450E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 020/1000, train loss: -1.184E+00 ± 1.134E-01, valid loss: -1.196E+00 ± 2.258E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 021/1000, train loss: -1.196E+00 ± 7.194E-02, valid loss: -1.192E+00 ± 4.667E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 022/1000, train loss: -1.191E+00 ± 6.926E-02, valid loss: -1.235E+00 ± 3.647E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 023/1000, train loss: -1.203E+00 ± 7.459E-02, valid loss: -1.230E+00 ± 5.681E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 024/1000, train loss: -1.211E+00 ± 5.198E-02, valid loss: -1.175E+00 ± 1.359E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 025/1000, train loss: -1.209E+00 ± 8.539E-02, valid loss: -1.231E+00 ± 3.476E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 026/1000, train loss: -1.206E+00 ± 7.393E-02, valid loss: -1.241E+00 ± 2.095E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 027/1000, train loss: -1.213E+00 ± 6.118E-02, valid loss: -1.239E+00 ± 2.628E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 028/1000, train loss: -1.228E+00 ± 4.195E-02, valid loss: -1.200E+00 ± 1.721E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 029/1000, train loss: -1.220E+00 ± 6.409E-02, valid loss: -1.245E+00 ± 3.738E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 030/1000, train loss: -1.221E+00 ± 6.831E-02, valid loss: -1.262E+00 ± 3.662E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 031/1000, train loss: -1.216E+00 ± 9.209E-02, valid loss: -1.221E+00 ± 2.659E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 032/1000, train loss: -1.217E+00 ± 8.039E-02, valid loss: -1.255E+00 ± 2.513E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 033/1000, train loss: -1.217E+00 ± 7.009E-02, valid loss: -1.251E+00 ± 3.862E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 034/1000, train loss: -1.224E+00 ± 1.029E-01, valid loss: -1.246E+00 ± 3.013E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 035/1000, train loss: -1.226E+00 ± 6.391E-02, valid loss: -1.226E+00 ± 5.847E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 036/1000, train loss: -1.225E+00 ± 6.922E-02, valid loss: -1.274E+00 ± 2.609E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 037/1000, train loss: -1.241E+00 ± 6.581E-02, valid loss: -1.243E+00 ± 1.151E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 038/1000, train loss: -1.237E+00 ± 7.425E-02, valid loss: -1.281E+00 ± 3.183E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 039/1000, train loss: -1.233E+00 ± 8.354E-02, valid loss: -1.249E+00 ± 5.100E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 040/1000, train loss: -1.241E+00 ± 6.416E-02, valid loss: -1.220E+00 ± 1.177E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 041/1000, train loss: -1.242E+00 ± 7.805E-02, valid loss: -1.282E+00 ± 4.030E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 042/1000, train loss: -1.242E+00 ± 8.842E-02, valid loss: -1.261E+00 ± 4.551E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 043/1000, train loss: -1.258E+00 ± 8.548E-02, valid loss: -1.253E+00 ± 1.115E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 044/1000, train loss: -1.258E+00 ± 6.053E-02, valid loss: -1.263E+00 ± 9.268E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 045/1000, train loss: -1.253E+00 ± 7.070E-02, valid loss: -1.262E+00 ± 2.502E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 046/1000, train loss: -1.262E+00 ± 6.906E-02, valid loss: -1.268E+00 ± 4.715E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 047/1000, train loss: -1.265E+00 ± 5.895E-02, valid loss: -1.299E+00 ± 5.214E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 048/1000, train loss: -1.264E+00 ± 7.932E-02, valid loss: -1.307E+00 ± 4.800E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 049/1000, train loss: -1.265E+00 ± 6.586E-02, valid loss: -1.298E+00 ± 3.680E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 050/1000, train loss: -1.275E+00 ± 6.061E-02, valid loss: -1.270E+00 ± 9.928E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 051/1000, train loss: -1.265E+00 ± 7.709E-02, valid loss: -1.295E+00 ± 3.510E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 052/1000, train loss: -1.270E+00 ± 7.524E-02, valid loss: -1.293E+00 ± 3.744E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 053/1000, train loss: -1.276E+00 ± 7.342E-02, valid loss: -1.292E+00 ± 4.425E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 054/1000, train loss: -1.272E+00 ± 7.802E-02, valid loss: -1.291E+00 ± 1.833E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 055/1000, train loss: -1.276E+00 ± 5.686E-02, valid loss: -1.225E+00 ± 1.194E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 056/1000, train loss: -1.273E+00 ± 7.316E-02, valid loss: -1.295E+00 ± 4.006E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 057/1000, train loss: -1.273E+00 ± 8.252E-02, valid loss: -1.276E+00 ± 4.070E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 058/1000, train loss: -1.264E+00 ± 8.306E-02, valid loss: -1.304E+00 ± 2.781E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 059/1000, train loss: -1.288E+00 ± 6.258E-02, valid loss: -1.270E+00 ± 1.256E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 060/1000, train loss: -1.273E+00 ± 1.033E-01, valid loss: -1.298E+00 ± 4.173E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 061/1000, train loss: -1.282E+00 ± 6.866E-02, valid loss: -1.312E+00 ± 3.428E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 062/1000, train loss: -1.291E+00 ± 4.557E-02, valid loss: -1.264E+00 ± 1.383E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 063/1000, train loss: -1.277E+00 ± 7.819E-02, valid loss: -1.312E+00 ± 3.409E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 064/1000, train loss: -1.284E+00 ± 8.260E-02, valid loss: -1.325E+00 ± 4.431E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 065/1000, train loss: -1.285E+00 ± 6.173E-02, valid loss: -1.288E+00 ± 1.222E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 066/1000, train loss: -1.280E+00 ± 7.556E-02, valid loss: -1.323E+00 ± 2.353E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 067/1000, train loss: -1.296E+00 ± 6.774E-02, valid loss: -1.313E+00 ± 4.060E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 068/1000, train loss: -1.283E+00 ± 7.517E-02, valid loss: -1.320E+00 ± 2.181E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 069/1000, train loss: -1.285E+00 ± 8.036E-02, valid loss: -1.335E+00 ± 4.563E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 070/1000, train loss: -1.292E+00 ± 7.098E-02, valid loss: -1.285E+00 ± 1.380E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 071/1000, train loss: -1.296E+00 ± 4.727E-02, valid loss: -1.320E+00 ± 1.310E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 072/1000, train loss: -1.286E+00 ± 7.845E-02, valid loss: -1.328E+00 ± 2.580E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 073/1000, train loss: -1.297E+00 ± 8.256E-02, valid loss: -1.306E+00 ± 4.328E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 074/1000, train loss: -1.289E+00 ± 6.599E-02, valid loss: -1.317E+00 ± 2.436E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 075/1000, train loss: -1.306E+00 ± 4.548E-02, valid loss: -1.288E+00 ± 1.259E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 076/1000, train loss: -1.296E+00 ± 6.426E-02, valid loss: -1.316E+00 ± 5.385E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 077/1000, train loss: -1.293E+00 ± 7.882E-02, valid loss: -1.323E+00 ± 3.703E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 078/1000, train loss: -1.302E+00 ± 4.423E-02, valid loss: -1.302E+00 ± 1.165E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 079/1000, train loss: -1.294E+00 ± 8.472E-02, valid loss: -1.351E+00 ± 4.745E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 080/1000, train loss: -1.293E+00 ± 6.558E-02, valid loss: -1.352E+00 ± 3.078E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 081/1000, train loss: -1.285E+00 ± 7.780E-02, valid loss: -1.352E+00 ± 4.294E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 082/1000, train loss: -1.289E+00 ± 9.262E-02, valid loss: -1.326E+00 ± 3.215E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 083/1000, train loss: -1.295E+00 ± 8.356E-02, valid loss: -1.330E+00 ± 2.909E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 084/1000, train loss: -1.295E+00 ± 8.244E-02, valid loss: -1.334E+00 ± 3.606E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 085/1000, train loss: -1.295E+00 ± 7.857E-02, valid loss: -1.322E+00 ± 3.395E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 086/1000, train loss: -1.300E+00 ± 7.033E-02, valid loss: -1.333E+00 ± 3.613E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 087/1000, train loss: -1.299E+00 ± 8.231E-02, valid loss: -1.321E+00 ± 3.546E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 088/1000, train loss: -1.284E+00 ± 8.996E-02, valid loss: -1.343E+00 ± 2.906E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 089/1000, train loss: -1.297E+00 ± 8.757E-02, valid loss: -1.345E+00 ± 3.770E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 090/1000, train loss: -1.309E+00 ± 5.659E-02, valid loss: -1.300E+00 ± 1.076E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 091/1000, train loss: -1.309E+00 ± 5.514E-02, valid loss: -1.315E+00 ± 5.274E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 092/1000, train loss: -1.301E+00 ± 7.852E-02, valid loss: -1.345E+00 ± 2.882E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 093/1000, train loss: -1.307E+00 ± 6.309E-02, valid loss: -1.354E+00 ± 3.327E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 094/1000, train loss: -1.317E+00 ± 6.484E-02, valid loss: -1.317E+00 ± 6.046E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 095/1000, train loss: -1.311E+00 ± 6.874E-02, valid loss: -1.352E+00 ± 4.353E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 096/1000, train loss: -1.313E+00 ± 6.265E-02, valid loss: -1.324E+00 ± 1.093E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 097/1000, train loss: -1.300E+00 ± 9.256E-02, valid loss: -1.341E+00 ± 4.242E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 098/1000, train loss: -1.312E+00 ± 8.423E-02, valid loss: -1.339E+00 ± 4.585E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 099/1000, train loss: -1.307E+00 ± 8.539E-02, valid loss: -1.335E+00 ± 3.816E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 100/1000, train loss: -1.309E+00 ± 6.868E-02, valid loss: -1.305E+00 ± 1.311E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 101/1000, train loss: -1.304E+00 ± 7.841E-02, valid loss: -1.333E+00 ± 4.368E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 102/1000, train loss: -1.307E+00 ± 7.952E-02, valid loss: -1.342E+00 ± 3.293E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 103/1000, train loss: -1.313E+00 ± 5.724E-02, valid loss: -1.299E+00 ± 1.090E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 104/1000, train loss: -1.318E+00 ± 5.556E-02, valid loss: -1.312E+00 ± 1.324E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 105/1000, train loss: -1.309E+00 ± 6.580E-02, valid loss: -1.356E+00 ± 4.370E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 106/1000, train loss: -1.298E+00 ± 9.866E-02, valid loss: -1.359E+00 ± 5.656E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 107/1000, train loss: -1.313E+00 ± 7.130E-02, valid loss: -1.337E+00 ± 4.969E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 108/1000, train loss: -1.312E+00 ± 7.846E-02, valid loss: -1.358E+00 ± 3.788E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 109/1000, train loss: -1.308E+00 ± 7.821E-02, valid loss: -1.360E+00 ± 2.516E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 110/1000, train loss: -1.316E+00 ± 7.948E-02, valid loss: -1.332E+00 ± 3.830E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 111/1000, train loss: -1.317E+00 ± 6.612E-02, valid loss: -1.321E+00 ± 1.334E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 112/1000, train loss: -1.305E+00 ± 8.464E-02, valid loss: -1.370E+00 ± 3.744E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 113/1000, train loss: -1.317E+00 ± 6.853E-02, valid loss: -1.359E+00 ± 3.108E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 114/1000, train loss: -1.321E+00 ± 4.987E-02, valid loss: -1.305E+00 ± 1.013E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 115/1000, train loss: -1.319E+00 ± 7.102E-02, valid loss: -1.363E+00 ± 4.521E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 116/1000, train loss: -1.320E+00 ± 6.698E-02, valid loss: -1.315E+00 ± 1.317E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 117/1000, train loss: -1.319E+00 ± 7.528E-02, valid loss: -1.360E+00 ± 4.327E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 118/1000, train loss: -1.311E+00 ± 9.021E-02, valid loss: -1.338E+00 ± 3.955E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 119/1000, train loss: -1.320E+00 ± 7.158E-02, valid loss: -1.342E+00 ± 4.843E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 120/1000, train loss: -1.316E+00 ± 7.437E-02, valid loss: -1.346E+00 ± 2.746E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 121/1000, train loss: -1.319E+00 ± 5.840E-02, valid loss: -1.328E+00 ± 1.514E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 122/1000, train loss: -1.326E+00 ± 5.232E-02, valid loss: -1.330E+00 ± 1.295E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 123/1000, train loss: -1.313E+00 ± 1.139E-01, valid loss: -1.319E+00 ± 3.604E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 124/1000, train loss: -1.309E+00 ± 7.254E-02, valid loss: -1.368E+00 ± 5.063E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 125/1000, train loss: -1.319E+00 ± 7.353E-02, valid loss: -1.366E+00 ± 3.360E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 126/1000, train loss: -1.319E+00 ± 7.735E-02, valid loss: -1.357E+00 ± 4.671E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 127/1000, train loss: -1.317E+00 ± 8.113E-02, valid loss: -1.348E+00 ± 3.733E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 128/1000, train loss: -1.317E+00 ± 8.139E-02, valid loss: -1.341E+00 ± 4.785E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 129/1000, train loss: -1.320E+00 ± 7.356E-02, valid loss: -1.351E+00 ± 4.086E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 130/1000, train loss: -1.322E+00 ± 6.501E-02, valid loss: -1.379E+00 ± 3.680E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 131/1000, train loss: -1.320E+00 ± 6.587E-02, valid loss: -1.318E+00 ± 1.256E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 132/1000, train loss: -1.328E+00 ± 6.645E-02, valid loss: -1.338E+00 ± 6.530E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 133/1000, train loss: -1.324E+00 ± 7.878E-02, valid loss: -1.355E+00 ± 3.441E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 134/1000, train loss: -1.323E+00 ± 7.752E-02, valid loss: -1.362E+00 ± 2.485E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 135/1000, train loss: -1.318E+00 ± 7.985E-02, valid loss: -1.325E+00 ± 3.290E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 136/1000, train loss: -1.321E+00 ± 7.126E-02, valid loss: -1.333E+00 ± 5.849E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 137/1000, train loss: -1.318E+00 ± 7.978E-02, valid loss: -1.367E+00 ± 2.832E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 138/1000, train loss: -1.319E+00 ± 7.991E-02, valid loss: -1.365E+00 ± 2.023E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 139/1000, train loss: -1.327E+00 ± 7.544E-02, valid loss: -1.322E+00 ± 1.016E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 140/1000, train loss: -1.322E+00 ± 8.653E-02, valid loss: -1.364E+00 ± 2.478E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 141/1000, train loss: -1.331E+00 ± 6.397E-02, valid loss: -1.350E+00 ± 2.524E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 142/1000, train loss: -1.325E+00 ± 7.890E-02, valid loss: -1.375E+00 ± 4.157E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 143/1000, train loss: -1.320E+00 ± 7.061E-02, valid loss: -1.365E+00 ± 5.519E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 144/1000, train loss: -1.328E+00 ± 8.090E-02, valid loss: -1.344E+00 ± 4.256E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 145/1000, train loss: -1.318E+00 ± 8.082E-02, valid loss: -1.358E+00 ± 3.377E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 146/1000, train loss: -1.327E+00 ± 7.302E-02, valid loss: -1.373E+00 ± 4.659E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 147/1000, train loss: -1.320E+00 ± 7.528E-02, valid loss: -1.349E+00 ± 7.021E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 148/1000, train loss: -1.331E+00 ± 6.063E-02, valid loss: -1.317E+00 ± 1.278E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 149/1000, train loss: -1.336E+00 ± 6.318E-02, valid loss: -1.321E+00 ± 1.339E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 150/1000, train loss: -1.333E+00 ± 5.986E-02, valid loss: -1.362E+00 ± 4.948E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 151/1000, train loss: -1.329E+00 ± 5.171E-02, valid loss: -1.327E+00 ± 1.339E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 152/1000, train loss: -1.334E+00 ± 6.388E-02, valid loss: -1.342E+00 ± 3.249E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 153/1000, train loss: -1.333E+00 ± 5.973E-02, valid loss: -1.364E+00 ± 3.011E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 154/1000, train loss: -1.326E+00 ± 7.923E-02, valid loss: -1.370E+00 ± 4.185E-02 \n",
      "INFO:yieldforecast.train.EarlyStopping:EarlyStopping: finish training\n",
      "INFO:yieldforecast.train.train:Epoch: 155/1000, train loss: -1.334E+00 ± 6.519E-02, valid loss: -1.371E+00 ± 3.805E-02 \n",
      "\u001b[32m[I 2021-05-25 15:36:43,051]\u001b[0m Trial 50 finished with value: -0.39987259395886937 and parameters: {'entropy': 0.283737111838985, 'α': 7.649373688269611e-05, 'noise': 0.09148102365315376, 'gamma': 0.6825489716251277}. Best is trial 1 with value: -0.4058228518595395.\u001b[0m\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'Correlation': 0.39987259395886937,\n",
      " 'MAE': 445.34412,\n",
      " 'MAPE': 13.86258751153946,\n",
      " 'MSE': 350244.28,\n",
      " 'R2': -0.1418747939889613}\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "INFO:yieldforecast.train.train:Epoch: 001/1000, train loss: -3.226E-01 ± 6.914E-01, valid loss: -1.124E+00 ± 9.219E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 002/1000, train loss: -1.138E+00 ± 5.988E-02, valid loss: -1.133E+00 ± 3.068E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 003/1000, train loss: -1.137E+00 ± 6.978E-02, valid loss: -1.124E+00 ± 9.252E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 004/1000, train loss: -1.145E+00 ± 5.672E-02, valid loss: -1.126E+00 ± 8.988E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 005/1000, train loss: -1.150E+00 ± 4.468E-02, valid loss: -1.132E+00 ± 1.048E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 006/1000, train loss: -1.150E+00 ± 7.497E-02, valid loss: -1.164E+00 ± 4.469E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 007/1000, train loss: -1.143E+00 ± 8.297E-02, valid loss: -1.178E+00 ± 2.120E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 008/1000, train loss: -1.150E+00 ± 6.941E-02, valid loss: -1.150E+00 ± 3.098E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 009/1000, train loss: -1.148E+00 ± 6.985E-02, valid loss: -1.164E+00 ± 5.044E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 010/1000, train loss: -1.149E+00 ± 7.068E-02, valid loss: -1.173E+00 ± 4.289E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 011/1000, train loss: -1.157E+00 ± 6.339E-02, valid loss: -1.140E+00 ± 1.206E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 012/1000, train loss: -1.152E+00 ± 7.352E-02, valid loss: -1.164E+00 ± 4.255E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 013/1000, train loss: -1.163E+00 ± 4.934E-02, valid loss: -1.160E+00 ± 5.432E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 014/1000, train loss: -1.167E+00 ± 4.072E-02, valid loss: -1.163E+00 ± 1.191E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 015/1000, train loss: -1.156E+00 ± 7.856E-02, valid loss: -1.164E+00 ± 4.358E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 016/1000, train loss: -1.158E+00 ± 7.516E-02, valid loss: -1.162E+00 ± 3.133E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 017/1000, train loss: -1.167E+00 ± 5.641E-02, valid loss: -1.164E+00 ± 4.922E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 018/1000, train loss: -1.167E+00 ± 7.350E-02, valid loss: -1.139E+00 ± 4.605E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 019/1000, train loss: -1.161E+00 ± 7.217E-02, valid loss: -1.200E+00 ± 2.931E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 020/1000, train loss: -1.161E+00 ± 7.381E-02, valid loss: -1.171E+00 ± 3.152E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 021/1000, train loss: -1.167E+00 ± 6.002E-02, valid loss: -1.141E+00 ± 1.194E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 022/1000, train loss: -1.165E+00 ± 7.914E-02, valid loss: -1.194E+00 ± 4.262E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 023/1000, train loss: -1.178E+00 ± 5.718E-02, valid loss: -1.135E+00 ± 2.147E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 024/1000, train loss: -1.167E+00 ± 6.152E-02, valid loss: -1.169E+00 ± 1.064E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 025/1000, train loss: -1.190E+00 ± 7.571E-02, valid loss: -1.195E+00 ± 4.682E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 026/1000, train loss: -1.205E+00 ± 6.192E-02, valid loss: -1.200E+00 ± 1.009E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 027/1000, train loss: -1.209E+00 ± 7.473E-02, valid loss: -1.233E+00 ± 3.330E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 028/1000, train loss: -1.220E+00 ± 5.647E-02, valid loss: -1.206E+00 ± 1.286E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 029/1000, train loss: -1.216E+00 ± 8.104E-02, valid loss: -1.243E+00 ± 4.728E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 030/1000, train loss: -1.225E+00 ± 6.544E-02, valid loss: -1.247E+00 ± 4.649E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 031/1000, train loss: -1.230E+00 ± 4.130E-02, valid loss: -1.221E+00 ± 1.229E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 032/1000, train loss: -1.235E+00 ± 7.416E-02, valid loss: -1.238E+00 ± 1.387E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 033/1000, train loss: -1.245E+00 ± 6.723E-02, valid loss: -1.234E+00 ± 1.357E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 034/1000, train loss: -1.240E+00 ± 7.885E-02, valid loss: -1.249E+00 ± 3.053E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 035/1000, train loss: -1.253E+00 ± 6.869E-02, valid loss: -1.257E+00 ± 3.681E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 036/1000, train loss: -1.254E+00 ± 6.398E-02, valid loss: -1.240E+00 ± 1.316E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 037/1000, train loss: -1.255E+00 ± 6.553E-02, valid loss: -1.254E+00 ± 1.231E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 038/1000, train loss: -1.254E+00 ± 8.865E-02, valid loss: -1.284E+00 ± 2.182E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 039/1000, train loss: -1.255E+00 ± 7.416E-02, valid loss: -1.291E+00 ± 2.719E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 040/1000, train loss: -1.265E+00 ± 8.116E-02, valid loss: -1.267E+00 ± 3.599E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 041/1000, train loss: -1.266E+00 ± 7.557E-02, valid loss: -1.287E+00 ± 4.271E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 042/1000, train loss: -1.277E+00 ± 6.058E-02, valid loss: -1.262E+00 ± 5.276E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 043/1000, train loss: -1.272E+00 ± 6.633E-02, valid loss: -1.270E+00 ± 1.166E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 044/1000, train loss: -1.270E+00 ± 7.585E-02, valid loss: -1.300E+00 ± 2.640E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 045/1000, train loss: -1.268E+00 ± 7.662E-02, valid loss: -1.320E+00 ± 3.693E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 046/1000, train loss: -1.278E+00 ± 7.554E-02, valid loss: -1.286E+00 ± 4.075E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 047/1000, train loss: -1.280E+00 ± 7.582E-02, valid loss: -1.288E+00 ± 4.706E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 048/1000, train loss: -1.255E+00 ± 8.310E-02, valid loss: -1.296E+00 ± 3.934E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 049/1000, train loss: -1.274E+00 ± 7.953E-02, valid loss: -1.305E+00 ± 3.527E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 050/1000, train loss: -1.283E+00 ± 6.810E-02, valid loss: -1.303E+00 ± 2.950E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 051/1000, train loss: -1.276E+00 ± 7.735E-02, valid loss: -1.330E+00 ± 2.544E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 052/1000, train loss: -1.277E+00 ± 6.945E-02, valid loss: -1.292E+00 ± 1.723E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 053/1000, train loss: -1.276E+00 ± 8.399E-02, valid loss: -1.302E+00 ± 4.539E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 054/1000, train loss: -1.285E+00 ± 7.739E-02, valid loss: -1.299E+00 ± 2.333E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 055/1000, train loss: -1.282E+00 ± 7.794E-02, valid loss: -1.306E+00 ± 5.342E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 056/1000, train loss: -1.287E+00 ± 8.119E-02, valid loss: -1.280E+00 ± 4.934E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 057/1000, train loss: -1.279E+00 ± 6.180E-02, valid loss: -1.264E+00 ± 1.455E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 058/1000, train loss: -1.285E+00 ± 6.835E-02, valid loss: -1.332E+00 ± 3.763E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 059/1000, train loss: -1.296E+00 ± 5.026E-02, valid loss: -1.275E+00 ± 1.120E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 060/1000, train loss: -1.290E+00 ± 8.068E-02, valid loss: -1.320E+00 ± 5.488E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 061/1000, train loss: -1.284E+00 ± 7.427E-02, valid loss: -1.314E+00 ± 4.772E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 062/1000, train loss: -1.289E+00 ± 7.318E-02, valid loss: -1.276E+00 ± 1.054E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 063/1000, train loss: -1.289E+00 ± 7.308E-02, valid loss: -1.315E+00 ± 4.159E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 064/1000, train loss: -1.287E+00 ± 6.625E-02, valid loss: -1.320E+00 ± 5.204E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 065/1000, train loss: -1.290E+00 ± 7.903E-02, valid loss: -1.320E+00 ± 2.804E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 066/1000, train loss: -1.296E+00 ± 8.067E-02, valid loss: -1.319E+00 ± 3.517E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 067/1000, train loss: -1.294E+00 ± 6.814E-02, valid loss: -1.311E+00 ± 5.638E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 068/1000, train loss: -1.293E+00 ± 7.769E-02, valid loss: -1.325E+00 ± 4.675E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 069/1000, train loss: -1.295E+00 ± 8.013E-02, valid loss: -1.317E+00 ± 4.398E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 070/1000, train loss: -1.292E+00 ± 7.248E-02, valid loss: -1.318E+00 ± 3.115E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 071/1000, train loss: -1.302E+00 ± 7.624E-02, valid loss: -1.313E+00 ± 5.055E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 072/1000, train loss: -1.298E+00 ± 6.475E-02, valid loss: -1.323E+00 ± 3.733E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 073/1000, train loss: -1.300E+00 ± 6.788E-02, valid loss: -1.332E+00 ± 4.317E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 074/1000, train loss: -1.298E+00 ± 5.861E-02, valid loss: -1.325E+00 ± 1.190E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 075/1000, train loss: -1.298E+00 ± 7.367E-02, valid loss: -1.312E+00 ± 3.550E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 076/1000, train loss: -1.298E+00 ± 7.083E-02, valid loss: -1.324E+00 ± 5.980E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 077/1000, train loss: -1.300E+00 ± 8.286E-02, valid loss: -1.316E+00 ± 3.994E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 078/1000, train loss: -1.299E+00 ± 7.469E-02, valid loss: -1.322E+00 ± 4.854E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 079/1000, train loss: -1.301E+00 ± 6.633E-02, valid loss: -1.298E+00 ± 4.894E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 080/1000, train loss: -1.304E+00 ± 6.283E-02, valid loss: -1.292E+00 ± 4.552E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 081/1000, train loss: -1.311E+00 ± 6.622E-02, valid loss: -1.302E+00 ± 4.064E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 082/1000, train loss: -1.294E+00 ± 8.307E-02, valid loss: -1.337E+00 ± 2.798E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 083/1000, train loss: -1.305E+00 ± 6.536E-02, valid loss: -1.342E+00 ± 3.211E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 084/1000, train loss: -1.305E+00 ± 7.285E-02, valid loss: -1.308E+00 ± 6.514E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 085/1000, train loss: -1.310E+00 ± 6.250E-02, valid loss: -1.308E+00 ± 1.046E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 086/1000, train loss: -1.317E+00 ± 4.556E-02, valid loss: -1.273E+00 ± 1.636E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 087/1000, train loss: -1.319E+00 ± 4.678E-02, valid loss: -1.311E+00 ± 1.297E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 088/1000, train loss: -1.310E+00 ± 6.815E-02, valid loss: -1.309E+00 ± 1.228E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 089/1000, train loss: -1.304E+00 ± 6.402E-02, valid loss: -1.344E+00 ± 3.655E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 090/1000, train loss: -1.305E+00 ± 8.208E-02, valid loss: -1.331E+00 ± 3.893E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 091/1000, train loss: -1.306E+00 ± 7.506E-02, valid loss: -1.328E+00 ± 5.993E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 092/1000, train loss: -1.310E+00 ± 7.103E-02, valid loss: -1.335E+00 ± 6.149E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 093/1000, train loss: -1.307E+00 ± 7.300E-02, valid loss: -1.324E+00 ± 3.672E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 094/1000, train loss: -1.313E+00 ± 5.577E-02, valid loss: -1.311E+00 ± 9.937E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 095/1000, train loss: -1.309E+00 ± 6.018E-02, valid loss: -1.322E+00 ± 5.193E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 096/1000, train loss: -1.318E+00 ± 5.340E-02, valid loss: -1.318E+00 ± 1.112E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 097/1000, train loss: -1.302E+00 ± 8.721E-02, valid loss: -1.359E+00 ± 3.160E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 098/1000, train loss: -1.307E+00 ± 8.356E-02, valid loss: -1.342E+00 ± 1.616E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 099/1000, train loss: -1.315E+00 ± 7.088E-02, valid loss: -1.337E+00 ± 4.479E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 100/1000, train loss: -1.309E+00 ± 6.953E-02, valid loss: -1.323E+00 ± 5.116E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 101/1000, train loss: -1.311E+00 ± 7.355E-02, valid loss: -1.339E+00 ± 6.362E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 102/1000, train loss: -1.314E+00 ± 5.964E-02, valid loss: -1.302E+00 ± 1.466E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 103/1000, train loss: -1.307E+00 ± 6.623E-02, valid loss: -1.324E+00 ± 4.338E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 104/1000, train loss: -1.311E+00 ± 7.396E-02, valid loss: -1.343E+00 ± 4.451E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 105/1000, train loss: -1.319E+00 ± 4.500E-02, valid loss: -1.309E+00 ± 1.274E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 106/1000, train loss: -1.323E+00 ± 6.639E-02, valid loss: -1.299E+00 ± 1.329E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 107/1000, train loss: -1.309E+00 ± 8.571E-02, valid loss: -1.349E+00 ± 3.739E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 108/1000, train loss: -1.319E+00 ± 6.449E-02, valid loss: -1.357E+00 ± 3.661E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 109/1000, train loss: -1.316E+00 ± 6.207E-02, valid loss: -1.295E+00 ± 1.392E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 110/1000, train loss: -1.317E+00 ± 7.425E-02, valid loss: -1.342E+00 ± 2.846E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 111/1000, train loss: -1.329E+00 ± 4.643E-02, valid loss: -1.302E+00 ± 1.319E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 112/1000, train loss: -1.321E+00 ± 4.329E-02, valid loss: -1.320E+00 ± 1.041E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 113/1000, train loss: -1.316E+00 ± 6.877E-02, valid loss: -1.292E+00 ± 1.449E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 114/1000, train loss: -1.313E+00 ± 8.707E-02, valid loss: -1.358E+00 ± 3.882E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 115/1000, train loss: -1.320E+00 ± 9.285E-02, valid loss: -1.322E+00 ± 4.690E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 116/1000, train loss: -1.310E+00 ± 7.611E-02, valid loss: -1.327E+00 ± 4.062E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 117/1000, train loss: -1.319E+00 ± 7.782E-02, valid loss: -1.349E+00 ± 5.256E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 118/1000, train loss: -1.318E+00 ± 8.861E-02, valid loss: -1.339E+00 ± 2.971E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 119/1000, train loss: -1.321E+00 ± 6.340E-02, valid loss: -1.329E+00 ± 1.139E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 120/1000, train loss: -1.324E+00 ± 6.486E-02, valid loss: -1.322E+00 ± 2.626E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 121/1000, train loss: -1.315E+00 ± 8.187E-02, valid loss: -1.355E+00 ± 4.281E-02 \n",
      "INFO:yieldforecast.train.EarlyStopping:EarlyStopping: finish training\n",
      "INFO:yieldforecast.train.train:Epoch: 122/1000, train loss: -1.327E+00 ± 7.834E-02, valid loss: -1.334E+00 ± 4.194E-02 \n",
      "\u001b[32m[I 2021-05-25 15:40:36,896]\u001b[0m Trial 51 finished with value: -0.3675663301989918 and parameters: {'entropy': 0.28232210152519516, 'α': 6.556538047412257e-05, 'noise': 0.05366400341477634, 'gamma': 0.7502885077527457}. Best is trial 1 with value: -0.4058228518595395.\u001b[0m\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'Correlation': 0.3675663301989918,\n",
      " 'MAE': 505.3924,\n",
      " 'MAPE': 15.488578379154205,\n",
      " 'MSE': 424026.78,\n",
      " 'R2': -0.38242246495630283}\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "INFO:yieldforecast.train.train:Epoch: 001/1000, train loss: -7.229E-01 ± 6.566E-01, valid loss: -1.168E+00 ± 7.726E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 002/1000, train loss: -1.201E+00 ± 5.943E-02, valid loss: -1.218E+00 ± 4.235E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 003/1000, train loss: -1.213E+00 ± 6.711E-02, valid loss: -1.182E+00 ± 5.440E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 004/1000, train loss: -1.201E+00 ± 7.950E-02, valid loss: -1.236E+00 ± 4.233E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 005/1000, train loss: -1.213E+00 ± 7.809E-02, valid loss: -1.206E+00 ± 5.890E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 006/1000, train loss: -1.218E+00 ± 8.645E-02, valid loss: -1.228E+00 ± 4.734E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 007/1000, train loss: -1.222E+00 ± 6.655E-02, valid loss: -1.184E+00 ± 1.416E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 008/1000, train loss: -1.237E+00 ± 7.474E-02, valid loss: -1.234E+00 ± 1.260E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 009/1000, train loss: -1.243E+00 ± 1.038E-01, valid loss: -1.252E+00 ± 3.269E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 010/1000, train loss: -1.269E+00 ± 6.370E-02, valid loss: -1.274E+00 ± 6.584E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 011/1000, train loss: -1.262E+00 ± 8.622E-02, valid loss: -1.282E+00 ± 4.778E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 012/1000, train loss: -1.276E+00 ± 7.960E-02, valid loss: -1.261E+00 ± 2.838E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 013/1000, train loss: -1.269E+00 ± 9.236E-02, valid loss: -1.305E+00 ± 4.666E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 014/1000, train loss: -1.285E+00 ± 6.894E-02, valid loss: -1.295E+00 ± 4.456E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 015/1000, train loss: -1.291E+00 ± 6.840E-02, valid loss: -1.243E+00 ± 1.487E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 016/1000, train loss: -1.283E+00 ± 7.778E-02, valid loss: -1.281E+00 ± 1.487E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 017/1000, train loss: -1.280E+00 ± 8.310E-02, valid loss: -1.291E+00 ± 5.208E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 018/1000, train loss: -1.292E+00 ± 9.983E-02, valid loss: -1.301E+00 ± 3.301E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 019/1000, train loss: -1.299E+00 ± 6.817E-02, valid loss: -1.309E+00 ± 6.649E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 020/1000, train loss: -1.306E+00 ± 4.566E-02, valid loss: -1.307E+00 ± 1.187E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 021/1000, train loss: -1.290E+00 ± 9.803E-02, valid loss: -1.279E+00 ± 1.601E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 022/1000, train loss: -1.305E+00 ± 6.622E-02, valid loss: -1.295E+00 ± 1.220E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 023/1000, train loss: -1.293E+00 ± 8.427E-02, valid loss: -1.320E+00 ± 6.534E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 024/1000, train loss: -1.294E+00 ± 9.411E-02, valid loss: -1.314E+00 ± 3.479E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 025/1000, train loss: -1.299E+00 ± 6.608E-02, valid loss: -1.317E+00 ± 2.211E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 026/1000, train loss: -1.308E+00 ± 6.425E-02, valid loss: -1.301E+00 ± 1.364E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 027/1000, train loss: -1.311E+00 ± 8.017E-02, valid loss: -1.337E+00 ± 3.442E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 028/1000, train loss: -1.310E+00 ± 6.119E-02, valid loss: -1.303E+00 ± 1.237E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 029/1000, train loss: -1.315E+00 ± 7.015E-02, valid loss: -1.270E+00 ± 1.135E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 030/1000, train loss: -1.314E+00 ± 8.637E-02, valid loss: -1.345E+00 ± 3.942E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 031/1000, train loss: -1.318E+00 ± 6.726E-02, valid loss: -1.313E+00 ± 2.491E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 032/1000, train loss: -1.326E+00 ± 6.025E-02, valid loss: -1.318E+00 ± 1.668E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 033/1000, train loss: -1.315E+00 ± 9.970E-02, valid loss: -1.367E+00 ± 4.591E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 034/1000, train loss: -1.321E+00 ± 1.001E-01, valid loss: -1.341E+00 ± 4.137E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 035/1000, train loss: -1.331E+00 ± 8.146E-02, valid loss: -1.328E+00 ± 2.953E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 036/1000, train loss: -1.325E+00 ± 7.301E-02, valid loss: -1.348E+00 ± 3.055E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 037/1000, train loss: -1.335E+00 ± 8.143E-02, valid loss: -1.365E+00 ± 3.656E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 038/1000, train loss: -1.339E+00 ± 7.120E-02, valid loss: -1.378E+00 ± 3.945E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 039/1000, train loss: -1.342E+00 ± 6.632E-02, valid loss: -1.352E+00 ± 3.653E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 040/1000, train loss: -1.341E+00 ± 8.576E-02, valid loss: -1.351E+00 ± 4.973E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 041/1000, train loss: -1.345E+00 ± 7.583E-02, valid loss: -1.349E+00 ± 4.284E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 042/1000, train loss: -1.342E+00 ± 7.682E-02, valid loss: -1.343E+00 ± 5.652E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 043/1000, train loss: -1.349E+00 ± 6.457E-02, valid loss: -1.335E+00 ± 1.216E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 044/1000, train loss: -1.335E+00 ± 1.187E-01, valid loss: -1.377E+00 ± 4.819E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 045/1000, train loss: -1.348E+00 ± 7.976E-02, valid loss: -1.361E+00 ± 1.689E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 046/1000, train loss: -1.348E+00 ± 7.715E-02, valid loss: -1.364E+00 ± 4.233E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 047/1000, train loss: -1.352E+00 ± 8.455E-02, valid loss: -1.385E+00 ± 5.052E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 048/1000, train loss: -1.349E+00 ± 8.411E-02, valid loss: -1.360E+00 ± 5.084E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 049/1000, train loss: -1.364E+00 ± 4.808E-02, valid loss: -1.350E+00 ± 1.425E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 050/1000, train loss: -1.370E+00 ± 6.325E-02, valid loss: -1.365E+00 ± 1.245E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 051/1000, train loss: -1.356E+00 ± 1.032E-01, valid loss: -1.365E+00 ± 2.758E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 052/1000, train loss: -1.362E+00 ± 8.209E-02, valid loss: -1.393E+00 ± 4.688E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 053/1000, train loss: -1.352E+00 ± 7.364E-02, valid loss: -1.411E+00 ± 4.625E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 054/1000, train loss: -1.348E+00 ± 9.282E-02, valid loss: -1.411E+00 ± 3.746E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 055/1000, train loss: -1.366E+00 ± 7.104E-02, valid loss: -1.385E+00 ± 3.482E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 056/1000, train loss: -1.362E+00 ± 7.977E-02, valid loss: -1.399E+00 ± 2.704E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 057/1000, train loss: -1.370E+00 ± 8.657E-02, valid loss: -1.387E+00 ± 4.729E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 058/1000, train loss: -1.372E+00 ± 7.885E-02, valid loss: -1.380E+00 ± 2.990E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 059/1000, train loss: -1.365E+00 ± 8.511E-02, valid loss: -1.384E+00 ± 5.964E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 060/1000, train loss: -1.367E+00 ± 8.381E-02, valid loss: -1.376E+00 ± 2.748E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 061/1000, train loss: -1.371E+00 ± 7.437E-02, valid loss: -1.396E+00 ± 2.983E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 062/1000, train loss: -1.375E+00 ± 8.346E-02, valid loss: -1.416E+00 ± 2.988E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 063/1000, train loss: -1.376E+00 ± 6.801E-02, valid loss: -1.369E+00 ± 1.638E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 064/1000, train loss: -1.364E+00 ± 8.598E-02, valid loss: -1.399E+00 ± 3.902E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 065/1000, train loss: -1.368E+00 ± 7.703E-02, valid loss: -1.406E+00 ± 3.596E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 066/1000, train loss: -1.369E+00 ± 8.271E-02, valid loss: -1.401E+00 ± 4.047E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 067/1000, train loss: -1.378E+00 ± 6.989E-02, valid loss: -1.420E+00 ± 4.836E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 068/1000, train loss: -1.381E+00 ± 8.463E-02, valid loss: -1.407E+00 ± 5.252E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 069/1000, train loss: -1.360E+00 ± 8.206E-02, valid loss: -1.403E+00 ± 2.467E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 070/1000, train loss: -1.385E+00 ± 6.126E-02, valid loss: -1.356E+00 ± 1.167E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 071/1000, train loss: -1.374E+00 ± 8.731E-02, valid loss: -1.418E+00 ± 3.783E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 072/1000, train loss: -1.378E+00 ± 8.003E-02, valid loss: -1.422E+00 ± 3.546E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 073/1000, train loss: -1.383E+00 ± 8.025E-02, valid loss: -1.422E+00 ± 5.487E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 074/1000, train loss: -1.387E+00 ± 7.044E-02, valid loss: -1.346E+00 ± 7.027E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 075/1000, train loss: -1.377E+00 ± 9.059E-02, valid loss: -1.418E+00 ± 3.915E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 076/1000, train loss: -1.384E+00 ± 8.326E-02, valid loss: -1.410E+00 ± 5.644E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 077/1000, train loss: -1.385E+00 ± 7.947E-02, valid loss: -1.422E+00 ± 3.505E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 078/1000, train loss: -1.385E+00 ± 5.991E-02, valid loss: -1.374E+00 ± 1.019E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 079/1000, train loss: -1.381E+00 ± 9.508E-02, valid loss: -1.423E+00 ± 3.181E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 080/1000, train loss: -1.384E+00 ± 7.228E-02, valid loss: -1.424E+00 ± 3.968E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 081/1000, train loss: -1.390E+00 ± 8.088E-02, valid loss: -1.412E+00 ± 4.300E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 082/1000, train loss: -1.392E+00 ± 8.516E-02, valid loss: -1.427E+00 ± 3.319E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 083/1000, train loss: -1.384E+00 ± 9.266E-02, valid loss: -1.446E+00 ± 4.659E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 084/1000, train loss: -1.391E+00 ± 6.081E-02, valid loss: -1.445E+00 ± 3.380E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 085/1000, train loss: -1.389E+00 ± 9.516E-02, valid loss: -1.413E+00 ± 3.797E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 086/1000, train loss: -1.394E+00 ± 7.658E-02, valid loss: -1.411E+00 ± 9.114E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 087/1000, train loss: -1.394E+00 ± 8.486E-02, valid loss: -1.411E+00 ± 5.742E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 088/1000, train loss: -1.408E+00 ± 4.298E-02, valid loss: -1.377E+00 ± 1.360E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 089/1000, train loss: -1.389E+00 ± 8.271E-02, valid loss: -1.422E+00 ± 3.358E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 090/1000, train loss: -1.382E+00 ± 8.488E-02, valid loss: -1.404E+00 ± 2.109E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 091/1000, train loss: -1.390E+00 ± 9.547E-02, valid loss: -1.431E+00 ± 5.821E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 092/1000, train loss: -1.395E+00 ± 7.233E-02, valid loss: -1.431E+00 ± 3.575E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 093/1000, train loss: -1.410E+00 ± 5.580E-02, valid loss: -1.386E+00 ± 1.318E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 094/1000, train loss: -1.391E+00 ± 1.061E-01, valid loss: -1.432E+00 ± 6.002E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 095/1000, train loss: -1.398E+00 ± 5.580E-02, valid loss: -1.423E+00 ± 1.345E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 096/1000, train loss: -1.392E+00 ± 8.275E-02, valid loss: -1.401E+00 ± 2.118E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 097/1000, train loss: -1.394E+00 ± 7.347E-02, valid loss: -1.415E+00 ± 3.848E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 098/1000, train loss: -1.401E+00 ± 7.438E-02, valid loss: -1.425E+00 ± 1.138E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 099/1000, train loss: -1.394E+00 ± 9.775E-02, valid loss: -1.427E+00 ± 5.469E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 100/1000, train loss: -1.407E+00 ± 5.831E-02, valid loss: -1.408E+00 ± 1.307E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 101/1000, train loss: -1.408E+00 ± 6.334E-02, valid loss: -1.432E+00 ± 4.995E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 102/1000, train loss: -1.410E+00 ± 6.302E-02, valid loss: -1.415E+00 ± 1.232E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 103/1000, train loss: -1.399E+00 ± 9.006E-02, valid loss: -1.431E+00 ± 6.675E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 104/1000, train loss: -1.405E+00 ± 7.959E-02, valid loss: -1.451E+00 ± 3.344E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 105/1000, train loss: -1.401E+00 ± 8.399E-02, valid loss: -1.415E+00 ± 2.760E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 106/1000, train loss: -1.406E+00 ± 7.148E-02, valid loss: -1.415E+00 ± 1.225E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 107/1000, train loss: -1.405E+00 ± 8.622E-02, valid loss: -1.429E+00 ± 3.560E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 108/1000, train loss: -1.407E+00 ± 7.004E-02, valid loss: -1.411E+00 ± 1.323E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 109/1000, train loss: -1.405E+00 ± 7.590E-02, valid loss: -1.429E+00 ± 3.276E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 110/1000, train loss: -1.405E+00 ± 7.703E-02, valid loss: -1.443E+00 ± 5.309E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 111/1000, train loss: -1.400E+00 ± 8.676E-02, valid loss: -1.443E+00 ± 4.996E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 112/1000, train loss: -1.399E+00 ± 8.775E-02, valid loss: -1.420E+00 ± 5.500E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 113/1000, train loss: -1.414E+00 ± 7.762E-02, valid loss: -1.448E+00 ± 5.742E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 114/1000, train loss: -1.415E+00 ± 6.575E-02, valid loss: -1.448E+00 ± 4.760E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 115/1000, train loss: -1.406E+00 ± 8.648E-02, valid loss: -1.421E+00 ± 3.640E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 116/1000, train loss: -1.409E+00 ± 8.288E-02, valid loss: -1.466E+00 ± 4.873E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 117/1000, train loss: -1.417E+00 ± 7.177E-02, valid loss: -1.406E+00 ± 6.066E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 118/1000, train loss: -1.402E+00 ± 7.669E-02, valid loss: -1.462E+00 ± 5.547E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 119/1000, train loss: -1.417E+00 ± 6.802E-02, valid loss: -1.444E+00 ± 3.865E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 120/1000, train loss: -1.424E+00 ± 5.129E-02, valid loss: -1.440E+00 ± 1.197E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 121/1000, train loss: -1.431E+00 ± 4.475E-02, valid loss: -1.414E+00 ± 1.352E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 122/1000, train loss: -1.402E+00 ± 9.102E-02, valid loss: -1.466E+00 ± 4.188E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 123/1000, train loss: -1.399E+00 ± 1.035E-01, valid loss: -1.470E+00 ± 5.386E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 124/1000, train loss: -1.419E+00 ± 8.101E-02, valid loss: -1.426E+00 ± 6.060E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 125/1000, train loss: -1.419E+00 ± 6.637E-02, valid loss: -1.417E+00 ± 1.106E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 126/1000, train loss: -1.416E+00 ± 9.925E-02, valid loss: -1.439E+00 ± 4.567E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 127/1000, train loss: -1.410E+00 ± 7.786E-02, valid loss: -1.426E+00 ± 3.687E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 128/1000, train loss: -1.408E+00 ± 7.727E-02, valid loss: -1.442E+00 ± 4.688E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 129/1000, train loss: -1.416E+00 ± 7.264E-02, valid loss: -1.459E+00 ± 3.948E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 130/1000, train loss: -1.423E+00 ± 5.874E-02, valid loss: -1.439E+00 ± 1.521E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 131/1000, train loss: -1.423E+00 ± 7.466E-02, valid loss: -1.438E+00 ± 3.287E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 132/1000, train loss: -1.414E+00 ± 8.343E-02, valid loss: -1.470E+00 ± 5.558E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 133/1000, train loss: -1.417E+00 ± 7.830E-02, valid loss: -1.454E+00 ± 3.248E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 134/1000, train loss: -1.413E+00 ± 8.022E-02, valid loss: -1.439E+00 ± 3.350E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 135/1000, train loss: -1.420E+00 ± 7.170E-02, valid loss: -1.380E+00 ± 1.153E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 136/1000, train loss: -1.420E+00 ± 8.570E-02, valid loss: -1.463E+00 ± 5.470E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 137/1000, train loss: -1.419E+00 ± 8.298E-02, valid loss: -1.446E+00 ± 3.547E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 138/1000, train loss: -1.428E+00 ± 7.627E-02, valid loss: -1.444E+00 ± 6.058E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 139/1000, train loss: -1.425E+00 ± 7.012E-02, valid loss: -1.467E+00 ± 5.938E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 140/1000, train loss: -1.422E+00 ± 8.276E-02, valid loss: -1.460E+00 ± 2.887E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 141/1000, train loss: -1.422E+00 ± 7.584E-02, valid loss: -1.464E+00 ± 4.191E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 142/1000, train loss: -1.420E+00 ± 6.813E-02, valid loss: -1.463E+00 ± 4.012E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 143/1000, train loss: -1.419E+00 ± 7.133E-02, valid loss: -1.480E+00 ± 3.683E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 144/1000, train loss: -1.423E+00 ± 6.576E-02, valid loss: -1.465E+00 ± 9.865E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 145/1000, train loss: -1.423E+00 ± 8.043E-02, valid loss: -1.472E+00 ± 4.838E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 146/1000, train loss: -1.429E+00 ± 6.625E-02, valid loss: -1.477E+00 ± 4.852E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 147/1000, train loss: -1.426E+00 ± 8.383E-02, valid loss: -1.473E+00 ± 6.017E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 148/1000, train loss: -1.433E+00 ± 7.022E-02, valid loss: -1.451E+00 ± 1.014E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 149/1000, train loss: -1.419E+00 ± 7.738E-02, valid loss: -1.490E+00 ± 3.692E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 150/1000, train loss: -1.436E+00 ± 6.284E-02, valid loss: -1.459E+00 ± 9.720E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 151/1000, train loss: -1.427E+00 ± 8.442E-02, valid loss: -1.458E+00 ± 2.296E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 152/1000, train loss: -1.428E+00 ± 7.950E-02, valid loss: -1.472E+00 ± 3.457E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 153/1000, train loss: -1.429E+00 ± 8.395E-02, valid loss: -1.467E+00 ± 4.057E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 154/1000, train loss: -1.433E+00 ± 7.906E-02, valid loss: -1.475E+00 ± 4.060E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 155/1000, train loss: -1.436E+00 ± 6.451E-02, valid loss: -1.448E+00 ± 1.031E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 156/1000, train loss: -1.431E+00 ± 9.222E-02, valid loss: -1.467E+00 ± 3.154E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 157/1000, train loss: -1.431E+00 ± 6.710E-02, valid loss: -1.437E+00 ± 7.266E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 158/1000, train loss: -1.437E+00 ± 5.847E-02, valid loss: -1.489E+00 ± 2.738E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 159/1000, train loss: -1.438E+00 ± 5.303E-02, valid loss: -1.455E+00 ± 8.546E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 160/1000, train loss: -1.437E+00 ± 7.243E-02, valid loss: -1.464E+00 ± 9.160E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 161/1000, train loss: -1.439E+00 ± 6.354E-02, valid loss: -1.478E+00 ± 8.331E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 162/1000, train loss: -1.446E+00 ± 6.217E-02, valid loss: -1.427E+00 ± 9.022E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 163/1000, train loss: -1.439E+00 ± 7.273E-02, valid loss: -1.491E+00 ± 3.044E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 164/1000, train loss: -1.441E+00 ± 5.878E-02, valid loss: -1.469E+00 ± 5.207E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 165/1000, train loss: -1.432E+00 ± 8.084E-02, valid loss: -1.494E+00 ± 4.056E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 166/1000, train loss: -1.434E+00 ± 7.419E-02, valid loss: -1.492E+00 ± 3.949E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 167/1000, train loss: -1.444E+00 ± 5.801E-02, valid loss: -1.467E+00 ± 4.762E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 168/1000, train loss: -1.445E+00 ± 7.935E-02, valid loss: -1.470E+00 ± 4.339E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 169/1000, train loss: -1.432E+00 ± 7.650E-02, valid loss: -1.502E+00 ± 4.220E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 170/1000, train loss: -1.445E+00 ± 6.444E-02, valid loss: -1.453E+00 ± 1.026E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 171/1000, train loss: -1.445E+00 ± 7.753E-02, valid loss: -1.463E+00 ± 9.942E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 172/1000, train loss: -1.444E+00 ± 7.620E-02, valid loss: -1.403E+00 ± 4.287E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 173/1000, train loss: -1.440E+00 ± 8.447E-02, valid loss: -1.496E+00 ± 4.930E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 174/1000, train loss: -1.447E+00 ± 6.175E-02, valid loss: -1.497E+00 ± 3.528E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 175/1000, train loss: -1.449E+00 ± 5.558E-02, valid loss: -1.484E+00 ± 5.313E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 176/1000, train loss: -1.441E+00 ± 7.731E-02, valid loss: -1.488E+00 ± 5.195E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 177/1000, train loss: -1.445E+00 ± 6.643E-02, valid loss: -1.470E+00 ± 8.171E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 178/1000, train loss: -1.451E+00 ± 7.047E-02, valid loss: -1.473E+00 ± 4.269E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 179/1000, train loss: -1.457E+00 ± 5.344E-02, valid loss: -1.455E+00 ± 7.603E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 180/1000, train loss: -1.462E+00 ± 4.902E-02, valid loss: -1.476E+00 ± 9.067E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 181/1000, train loss: -1.447E+00 ± 7.718E-02, valid loss: -1.497E+00 ± 6.035E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 182/1000, train loss: -1.454E+00 ± 7.438E-02, valid loss: -1.496E+00 ± 3.531E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 183/1000, train loss: -1.449E+00 ± 7.249E-02, valid loss: -1.495E+00 ± 3.894E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 184/1000, train loss: -1.456E+00 ± 7.084E-02, valid loss: -1.492E+00 ± 2.950E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 185/1000, train loss: -1.451E+00 ± 6.296E-02, valid loss: -1.487E+00 ± 3.216E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 186/1000, train loss: -1.448E+00 ± 6.590E-02, valid loss: -1.482E+00 ± 5.310E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 187/1000, train loss: -1.457E+00 ± 7.226E-02, valid loss: -1.504E+00 ± 4.851E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 188/1000, train loss: -1.461E+00 ± 4.894E-02, valid loss: -1.478E+00 ± 8.086E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 189/1000, train loss: -1.451E+00 ± 5.523E-02, valid loss: -1.489E+00 ± 2.759E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 190/1000, train loss: -1.459E+00 ± 5.278E-02, valid loss: -1.483E+00 ± 6.008E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 191/1000, train loss: -1.455E+00 ± 8.577E-02, valid loss: -1.461E+00 ± 3.729E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 192/1000, train loss: -1.465E+00 ± 5.440E-02, valid loss: -1.477E+00 ± 6.839E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 193/1000, train loss: -1.457E+00 ± 6.392E-02, valid loss: -1.485E+00 ± 5.404E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 194/1000, train loss: -1.455E+00 ± 5.431E-02, valid loss: -1.491E+00 ± 6.847E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 195/1000, train loss: -1.445E+00 ± 7.739E-02, valid loss: -1.504E+00 ± 3.785E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 196/1000, train loss: -1.449E+00 ± 6.331E-02, valid loss: -1.502E+00 ± 2.852E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 197/1000, train loss: -1.454E+00 ± 7.115E-02, valid loss: -1.498E+00 ± 4.142E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 198/1000, train loss: -1.454E+00 ± 7.683E-02, valid loss: -1.514E+00 ± 4.220E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 199/1000, train loss: -1.456E+00 ± 6.454E-02, valid loss: -1.475E+00 ± 1.557E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 200/1000, train loss: -1.455E+00 ± 6.261E-02, valid loss: -1.513E+00 ± 2.304E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 201/1000, train loss: -1.458E+00 ± 6.692E-02, valid loss: -1.523E+00 ± 4.304E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 202/1000, train loss: -1.457E+00 ± 6.238E-02, valid loss: -1.503E+00 ± 4.008E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 203/1000, train loss: -1.459E+00 ± 6.134E-02, valid loss: -1.475E+00 ± 5.454E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 204/1000, train loss: -1.459E+00 ± 6.165E-02, valid loss: -1.519E+00 ± 4.723E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 205/1000, train loss: -1.461E+00 ± 6.066E-02, valid loss: -1.504E+00 ± 3.748E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 206/1000, train loss: -1.470E+00 ± 5.861E-02, valid loss: -1.503E+00 ± 2.967E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 207/1000, train loss: -1.473E+00 ± 4.673E-02, valid loss: -1.486E+00 ± 9.695E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 208/1000, train loss: -1.471E+00 ± 5.769E-02, valid loss: -1.498E+00 ± 5.416E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 209/1000, train loss: -1.467E+00 ± 5.773E-02, valid loss: -1.518E+00 ± 4.206E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 210/1000, train loss: -1.462E+00 ± 5.681E-02, valid loss: -1.494E+00 ± 4.601E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 211/1000, train loss: -1.465E+00 ± 5.661E-02, valid loss: -1.505E+00 ± 3.992E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 212/1000, train loss: -1.456E+00 ± 5.864E-02, valid loss: -1.500E+00 ± 2.908E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 213/1000, train loss: -1.452E+00 ± 7.109E-02, valid loss: -1.527E+00 ± 2.596E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 214/1000, train loss: -1.462E+00 ± 5.904E-02, valid loss: -1.513E+00 ± 6.995E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 215/1000, train loss: -1.467E+00 ± 5.239E-02, valid loss: -1.507E+00 ± 4.841E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 216/1000, train loss: -1.463E+00 ± 5.002E-02, valid loss: -1.519E+00 ± 6.488E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 217/1000, train loss: -1.471E+00 ± 4.429E-02, valid loss: -1.492E+00 ± 7.261E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 218/1000, train loss: -1.466E+00 ± 6.234E-02, valid loss: -1.498E+00 ± 6.512E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 219/1000, train loss: -1.466E+00 ± 6.875E-02, valid loss: -1.499E+00 ± 4.780E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 220/1000, train loss: -1.476E+00 ± 4.876E-02, valid loss: -1.480E+00 ± 7.008E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 221/1000, train loss: -1.478E+00 ± 4.218E-02, valid loss: -1.500E+00 ± 7.327E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 222/1000, train loss: -1.472E+00 ± 5.915E-02, valid loss: -1.504E+00 ± 4.820E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 223/1000, train loss: -1.472E+00 ± 6.773E-02, valid loss: -1.511E+00 ± 5.346E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 224/1000, train loss: -1.463E+00 ± 6.989E-02, valid loss: -1.529E+00 ± 4.913E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 225/1000, train loss: -1.466E+00 ± 7.998E-02, valid loss: -1.506E+00 ± 3.991E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 226/1000, train loss: -1.474E+00 ± 5.424E-02, valid loss: -1.508E+00 ± 6.917E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 227/1000, train loss: -1.479E+00 ± 4.847E-02, valid loss: -1.518E+00 ± 4.124E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 228/1000, train loss: -1.470E+00 ± 4.638E-02, valid loss: -1.518E+00 ± 2.592E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 229/1000, train loss: -1.460E+00 ± 7.085E-02, valid loss: -1.510E+00 ± 3.809E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 230/1000, train loss: -1.473E+00 ± 5.092E-02, valid loss: -1.512E+00 ± 7.942E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 231/1000, train loss: -1.477E+00 ± 6.362E-02, valid loss: -1.509E+00 ± 4.280E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 232/1000, train loss: -1.469E+00 ± 6.743E-02, valid loss: -1.518E+00 ± 6.601E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 233/1000, train loss: -1.465E+00 ± 8.801E-02, valid loss: -1.470E+00 ± 2.536E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 234/1000, train loss: -1.464E+00 ± 5.027E-02, valid loss: -1.530E+00 ± 3.288E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 235/1000, train loss: -1.477E+00 ± 5.238E-02, valid loss: -1.514E+00 ± 4.988E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 236/1000, train loss: -1.481E+00 ± 5.928E-02, valid loss: -1.511E+00 ± 2.561E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 237/1000, train loss: -1.478E+00 ± 4.870E-02, valid loss: -1.516E+00 ± 3.835E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 238/1000, train loss: -1.476E+00 ± 5.852E-02, valid loss: -1.538E+00 ± 4.277E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 239/1000, train loss: -1.488E+00 ± 4.522E-02, valid loss: -1.509E+00 ± 5.442E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 240/1000, train loss: -1.479E+00 ± 5.964E-02, valid loss: -1.504E+00 ± 2.645E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 241/1000, train loss: -1.488E+00 ± 4.814E-02, valid loss: -1.517E+00 ± 4.960E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 242/1000, train loss: -1.479E+00 ± 5.685E-02, valid loss: -1.526E+00 ± 5.190E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 243/1000, train loss: -1.481E+00 ± 7.392E-02, valid loss: -1.496E+00 ± 3.485E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 244/1000, train loss: -1.479E+00 ± 5.433E-02, valid loss: -1.522E+00 ± 4.947E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 245/1000, train loss: -1.485E+00 ± 5.629E-02, valid loss: -1.504E+00 ± 4.832E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 246/1000, train loss: -1.482E+00 ± 4.892E-02, valid loss: -1.526E+00 ± 6.196E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 247/1000, train loss: -1.475E+00 ± 5.231E-02, valid loss: -1.520E+00 ± 3.841E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 248/1000, train loss: -1.479E+00 ± 5.581E-02, valid loss: -1.511E+00 ± 2.482E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 249/1000, train loss: -1.475E+00 ± 4.990E-02, valid loss: -1.520E+00 ± 2.926E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 250/1000, train loss: -1.471E+00 ± 7.394E-02, valid loss: -1.507E+00 ± 4.971E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 251/1000, train loss: -1.476E+00 ± 5.932E-02, valid loss: -1.519E+00 ± 2.537E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 252/1000, train loss: -1.484E+00 ± 4.662E-02, valid loss: -1.526E+00 ± 4.673E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 253/1000, train loss: -1.493E+00 ± 4.732E-02, valid loss: -1.509E+00 ± 5.053E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 254/1000, train loss: -1.487E+00 ± 5.963E-02, valid loss: -1.525E+00 ± 3.315E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 255/1000, train loss: -1.485E+00 ± 5.231E-02, valid loss: -1.509E+00 ± 3.683E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 256/1000, train loss: -1.486E+00 ± 4.697E-02, valid loss: -1.514E+00 ± 6.188E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 257/1000, train loss: -1.487E+00 ± 5.440E-02, valid loss: -1.549E+00 ± 5.789E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 258/1000, train loss: -1.499E+00 ± 4.751E-02, valid loss: -1.534E+00 ± 5.438E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 259/1000, train loss: -1.491E+00 ± 6.251E-02, valid loss: -1.542E+00 ± 2.383E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 260/1000, train loss: -1.494E+00 ± 5.731E-02, valid loss: -1.543E+00 ± 4.271E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 261/1000, train loss: -1.500E+00 ± 4.635E-02, valid loss: -1.540E+00 ± 6.658E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 262/1000, train loss: -1.494E+00 ± 5.744E-02, valid loss: -1.533E+00 ± 3.364E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 263/1000, train loss: -1.493E+00 ± 5.322E-02, valid loss: -1.537E+00 ± 4.755E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 264/1000, train loss: -1.499E+00 ± 5.469E-02, valid loss: -1.545E+00 ± 3.711E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 265/1000, train loss: -1.500E+00 ± 4.886E-02, valid loss: -1.532E+00 ± 3.368E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 266/1000, train loss: -1.489E+00 ± 6.433E-02, valid loss: -1.540E+00 ± 4.268E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 267/1000, train loss: -1.503E+00 ± 4.288E-02, valid loss: -1.562E+00 ± 2.421E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 268/1000, train loss: -1.497E+00 ± 5.494E-02, valid loss: -1.555E+00 ± 5.613E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 269/1000, train loss: -1.500E+00 ± 5.329E-02, valid loss: -1.550E+00 ± 3.826E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 270/1000, train loss: -1.492E+00 ± 6.305E-02, valid loss: -1.544E+00 ± 4.335E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 271/1000, train loss: -1.504E+00 ± 4.701E-02, valid loss: -1.538E+00 ± 5.095E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 272/1000, train loss: -1.497E+00 ± 5.398E-02, valid loss: -1.519E+00 ± 3.459E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 273/1000, train loss: -1.496E+00 ± 4.539E-02, valid loss: -1.575E+00 ± 2.868E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 274/1000, train loss: -1.496E+00 ± 5.134E-02, valid loss: -1.549E+00 ± 3.111E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 275/1000, train loss: -1.507E+00 ± 4.617E-02, valid loss: -1.525E+00 ± 5.098E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 276/1000, train loss: -1.500E+00 ± 5.863E-02, valid loss: -1.541E+00 ± 3.392E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 277/1000, train loss: -1.497E+00 ± 6.292E-02, valid loss: -1.541E+00 ± 4.659E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 278/1000, train loss: -1.495E+00 ± 5.941E-02, valid loss: -1.536E+00 ± 4.813E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 279/1000, train loss: -1.499E+00 ± 5.491E-02, valid loss: -1.555E+00 ± 4.210E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 280/1000, train loss: -1.503E+00 ± 4.621E-02, valid loss: -1.529E+00 ± 6.791E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 281/1000, train loss: -1.505E+00 ± 5.345E-02, valid loss: -1.573E+00 ± 4.757E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 282/1000, train loss: -1.485E+00 ± 5.395E-02, valid loss: -1.532E+00 ± 3.366E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 283/1000, train loss: -1.508E+00 ± 5.059E-02, valid loss: -1.529E+00 ± 7.521E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 284/1000, train loss: -1.503E+00 ± 6.118E-02, valid loss: -1.542E+00 ± 2.057E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 285/1000, train loss: -1.510E+00 ± 4.647E-02, valid loss: -1.561E+00 ± 3.318E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 286/1000, train loss: -1.502E+00 ± 5.232E-02, valid loss: -1.568E+00 ± 2.487E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 287/1000, train loss: -1.501E+00 ± 4.926E-02, valid loss: -1.546E+00 ± 2.612E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 288/1000, train loss: -1.504E+00 ± 5.504E-02, valid loss: -1.555E+00 ± 3.426E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 289/1000, train loss: -1.500E+00 ± 4.698E-02, valid loss: -1.552E+00 ± 5.576E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 290/1000, train loss: -1.503E+00 ± 5.577E-02, valid loss: -1.546E+00 ± 6.711E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 291/1000, train loss: -1.514E+00 ± 4.010E-02, valid loss: -1.557E+00 ± 3.740E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 292/1000, train loss: -1.504E+00 ± 6.443E-02, valid loss: -1.558E+00 ± 4.356E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 293/1000, train loss: -1.508E+00 ± 4.357E-02, valid loss: -1.561E+00 ± 2.514E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 294/1000, train loss: -1.514E+00 ± 5.568E-02, valid loss: -1.568E+00 ± 2.346E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 295/1000, train loss: -1.486E+00 ± 7.879E-02, valid loss: -1.537E+00 ± 4.082E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 296/1000, train loss: -1.504E+00 ± 6.235E-02, valid loss: -1.582E+00 ± 3.871E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 297/1000, train loss: -1.516E+00 ± 5.115E-02, valid loss: -1.565E+00 ± 4.618E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 298/1000, train loss: -1.506E+00 ± 4.742E-02, valid loss: -1.566E+00 ± 3.571E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 299/1000, train loss: -1.514E+00 ± 5.117E-02, valid loss: -1.547E+00 ± 5.095E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 300/1000, train loss: -1.507E+00 ± 5.067E-02, valid loss: -1.560E+00 ± 3.215E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 301/1000, train loss: -1.503E+00 ± 5.647E-02, valid loss: -1.542E+00 ± 3.456E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 302/1000, train loss: -1.514E+00 ± 5.414E-02, valid loss: -1.547E+00 ± 5.962E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 303/1000, train loss: -1.511E+00 ± 7.250E-02, valid loss: -1.555E+00 ± 3.824E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 304/1000, train loss: -1.509E+00 ± 5.009E-02, valid loss: -1.549E+00 ± 4.661E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 305/1000, train loss: -1.513E+00 ± 4.508E-02, valid loss: -1.541E+00 ± 5.053E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 306/1000, train loss: -1.502E+00 ± 6.369E-02, valid loss: -1.592E+00 ± 5.362E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 307/1000, train loss: -1.516E+00 ± 5.763E-02, valid loss: -1.558E+00 ± 3.633E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 308/1000, train loss: -1.509E+00 ± 5.358E-02, valid loss: -1.560E+00 ± 4.263E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 309/1000, train loss: -1.516E+00 ± 5.286E-02, valid loss: -1.551E+00 ± 4.783E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 310/1000, train loss: -1.516E+00 ± 5.533E-02, valid loss: -1.561E+00 ± 3.223E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 311/1000, train loss: -1.513E+00 ± 4.364E-02, valid loss: -1.573E+00 ± 4.896E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 312/1000, train loss: -1.507E+00 ± 6.024E-02, valid loss: -1.556E+00 ± 4.673E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 313/1000, train loss: -1.521E+00 ± 4.754E-02, valid loss: -1.560E+00 ± 4.348E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 314/1000, train loss: -1.505E+00 ± 6.383E-02, valid loss: -1.557E+00 ± 2.901E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 315/1000, train loss: -1.517E+00 ± 5.071E-02, valid loss: -1.569E+00 ± 3.203E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 316/1000, train loss: -1.495E+00 ± 9.643E-02, valid loss: -1.540E+00 ± 5.824E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 317/1000, train loss: -1.508E+00 ± 5.493E-02, valid loss: -1.568E+00 ± 3.745E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 318/1000, train loss: -1.513E+00 ± 5.476E-02, valid loss: -1.535E+00 ± 2.538E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 319/1000, train loss: -1.519E+00 ± 5.084E-02, valid loss: -1.577E+00 ± 3.010E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 320/1000, train loss: -1.514E+00 ± 5.089E-02, valid loss: -1.560E+00 ± 3.517E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 321/1000, train loss: -1.512E+00 ± 6.421E-02, valid loss: -1.558E+00 ± 5.431E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 322/1000, train loss: -1.522E+00 ± 4.914E-02, valid loss: -1.572E+00 ± 3.302E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 323/1000, train loss: -1.524E+00 ± 4.706E-02, valid loss: -1.574E+00 ± 3.452E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 324/1000, train loss: -1.521E+00 ± 5.081E-02, valid loss: -1.583E+00 ± 4.561E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 325/1000, train loss: -1.519E+00 ± 4.724E-02, valid loss: -1.564E+00 ± 2.709E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 326/1000, train loss: -1.519E+00 ± 5.558E-02, valid loss: -1.592E+00 ± 4.797E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 327/1000, train loss: -1.506E+00 ± 6.798E-02, valid loss: -1.565E+00 ± 3.876E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 328/1000, train loss: -1.522E+00 ± 5.652E-02, valid loss: -1.559E+00 ± 4.926E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 329/1000, train loss: -1.522E+00 ± 4.805E-02, valid loss: -1.549E+00 ± 6.455E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 330/1000, train loss: -1.516E+00 ± 6.117E-02, valid loss: -1.581E+00 ± 3.919E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 331/1000, train loss: -1.517E+00 ± 6.602E-02, valid loss: -1.580E+00 ± 4.017E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 332/1000, train loss: -1.512E+00 ± 4.807E-02, valid loss: -1.577E+00 ± 4.399E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 333/1000, train loss: -1.529E+00 ± 4.371E-02, valid loss: -1.560E+00 ± 3.580E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 334/1000, train loss: -1.525E+00 ± 4.865E-02, valid loss: -1.571E+00 ± 3.764E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 335/1000, train loss: -1.522E+00 ± 4.617E-02, valid loss: -1.568E+00 ± 4.000E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 336/1000, train loss: -1.531E+00 ± 4.730E-02, valid loss: -1.548E+00 ± 3.919E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 337/1000, train loss: -1.521E+00 ± 4.970E-02, valid loss: -1.579E+00 ± 4.586E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 338/1000, train loss: -1.524E+00 ± 4.919E-02, valid loss: -1.574E+00 ± 2.339E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 339/1000, train loss: -1.522E+00 ± 5.070E-02, valid loss: -1.575E+00 ± 3.707E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 340/1000, train loss: -1.520E+00 ± 4.774E-02, valid loss: -1.570E+00 ± 4.198E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 341/1000, train loss: -1.513E+00 ± 6.039E-02, valid loss: -1.545E+00 ± 3.944E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 342/1000, train loss: -1.520E+00 ± 5.078E-02, valid loss: -1.573E+00 ± 3.390E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 343/1000, train loss: -1.531E+00 ± 6.094E-02, valid loss: -1.560E+00 ± 4.197E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 344/1000, train loss: -1.525E+00 ± 4.826E-02, valid loss: -1.581E+00 ± 3.868E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 345/1000, train loss: -1.527E+00 ± 5.177E-02, valid loss: -1.575E+00 ± 5.624E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 346/1000, train loss: -1.531E+00 ± 4.642E-02, valid loss: -1.564E+00 ± 2.267E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 347/1000, train loss: -1.518E+00 ± 5.030E-02, valid loss: -1.596E+00 ± 2.638E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 348/1000, train loss: -1.519E+00 ± 5.572E-02, valid loss: -1.596E+00 ± 2.474E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 349/1000, train loss: -1.534E+00 ± 4.764E-02, valid loss: -1.584E+00 ± 2.215E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 350/1000, train loss: -1.522E+00 ± 5.010E-02, valid loss: -1.568E+00 ± 2.912E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 351/1000, train loss: -1.525E+00 ± 5.309E-02, valid loss: -1.599E+00 ± 1.912E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 352/1000, train loss: -1.529E+00 ± 4.537E-02, valid loss: -1.576E+00 ± 2.705E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 353/1000, train loss: -1.526E+00 ± 4.917E-02, valid loss: -1.583E+00 ± 4.025E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 354/1000, train loss: -1.528E+00 ± 5.211E-02, valid loss: -1.582E+00 ± 3.470E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 355/1000, train loss: -1.534E+00 ± 5.154E-02, valid loss: -1.589E+00 ± 3.080E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 356/1000, train loss: -1.516E+00 ± 7.515E-02, valid loss: -1.583E+00 ± 3.987E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 357/1000, train loss: -1.532E+00 ± 5.457E-02, valid loss: -1.581E+00 ± 3.633E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 358/1000, train loss: -1.523E+00 ± 5.246E-02, valid loss: -1.578E+00 ± 3.490E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 359/1000, train loss: -1.528E+00 ± 4.445E-02, valid loss: -1.578E+00 ± 3.370E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 360/1000, train loss: -1.534E+00 ± 4.414E-02, valid loss: -1.580E+00 ± 5.836E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 361/1000, train loss: -1.526E+00 ± 4.561E-02, valid loss: -1.604E+00 ± 4.399E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 362/1000, train loss: -1.523E+00 ± 5.584E-02, valid loss: -1.603E+00 ± 4.735E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 363/1000, train loss: -1.529E+00 ± 4.720E-02, valid loss: -1.604E+00 ± 2.745E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 364/1000, train loss: -1.528E+00 ± 5.019E-02, valid loss: -1.550E+00 ± 2.221E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 365/1000, train loss: -1.525E+00 ± 4.739E-02, valid loss: -1.605E+00 ± 2.947E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 366/1000, train loss: -1.534E+00 ± 4.606E-02, valid loss: -1.571E+00 ± 3.439E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 367/1000, train loss: -1.532E+00 ± 4.827E-02, valid loss: -1.607E+00 ± 4.238E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 368/1000, train loss: -1.529E+00 ± 4.981E-02, valid loss: -1.560E+00 ± 3.042E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 369/1000, train loss: -1.531E+00 ± 7.447E-02, valid loss: -1.585E+00 ± 3.113E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 370/1000, train loss: -1.531E+00 ± 4.553E-02, valid loss: -1.572E+00 ± 3.256E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 371/1000, train loss: -1.535E+00 ± 5.297E-02, valid loss: -1.590E+00 ± 3.721E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 372/1000, train loss: -1.535E+00 ± 4.236E-02, valid loss: -1.575E+00 ± 3.997E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 373/1000, train loss: -1.531E+00 ± 5.807E-02, valid loss: -1.571E+00 ± 2.115E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 374/1000, train loss: -1.533E+00 ± 4.564E-02, valid loss: -1.572E+00 ± 4.314E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 375/1000, train loss: -1.528E+00 ± 5.390E-02, valid loss: -1.595E+00 ± 1.973E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 376/1000, train loss: -1.534E+00 ± 4.839E-02, valid loss: -1.596E+00 ± 3.662E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 377/1000, train loss: -1.537E+00 ± 4.652E-02, valid loss: -1.605E+00 ± 2.830E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 378/1000, train loss: -1.540E+00 ± 3.825E-02, valid loss: -1.608E+00 ± 2.122E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 379/1000, train loss: -1.529E+00 ± 6.621E-02, valid loss: -1.572E+00 ± 4.517E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 380/1000, train loss: -1.534E+00 ± 5.098E-02, valid loss: -1.579E+00 ± 3.000E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 381/1000, train loss: -1.534E+00 ± 5.240E-02, valid loss: -1.598E+00 ± 4.138E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 382/1000, train loss: -1.538E+00 ± 5.179E-02, valid loss: -1.604E+00 ± 1.971E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 383/1000, train loss: -1.544E+00 ± 5.028E-02, valid loss: -1.595E+00 ± 4.601E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 384/1000, train loss: -1.528E+00 ± 5.758E-02, valid loss: -1.595E+00 ± 4.072E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 385/1000, train loss: -1.541E+00 ± 4.379E-02, valid loss: -1.589E+00 ± 4.032E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 386/1000, train loss: -1.545E+00 ± 4.734E-02, valid loss: -1.574E+00 ± 3.623E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 387/1000, train loss: -1.530E+00 ± 4.920E-02, valid loss: -1.608E+00 ± 2.917E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 388/1000, train loss: -1.534E+00 ± 4.588E-02, valid loss: -1.605E+00 ± 2.979E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 389/1000, train loss: -1.534E+00 ± 6.820E-02, valid loss: -1.613E+00 ± 3.862E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 390/1000, train loss: -1.538E+00 ± 5.059E-02, valid loss: -1.580E+00 ± 3.583E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 391/1000, train loss: -1.541E+00 ± 6.107E-02, valid loss: -1.594E+00 ± 2.889E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 392/1000, train loss: -1.546E+00 ± 4.544E-02, valid loss: -1.595E+00 ± 3.892E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 393/1000, train loss: -1.550E+00 ± 4.865E-02, valid loss: -1.587E+00 ± 4.700E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 394/1000, train loss: -1.549E+00 ± 5.248E-02, valid loss: -1.595E+00 ± 4.301E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 395/1000, train loss: -1.547E+00 ± 5.201E-02, valid loss: -1.585E+00 ± 3.963E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 396/1000, train loss: -1.540E+00 ± 4.735E-02, valid loss: -1.591E+00 ± 4.679E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 397/1000, train loss: -1.540E+00 ± 5.016E-02, valid loss: -1.614E+00 ± 4.671E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 398/1000, train loss: -1.542E+00 ± 3.990E-02, valid loss: -1.607E+00 ± 4.177E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 399/1000, train loss: -1.537E+00 ± 4.758E-02, valid loss: -1.627E+00 ± 3.367E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 400/1000, train loss: -1.544E+00 ± 4.862E-02, valid loss: -1.584E+00 ± 4.054E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 401/1000, train loss: -1.532E+00 ± 7.113E-02, valid loss: -1.577E+00 ± 3.355E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 402/1000, train loss: -1.540E+00 ± 4.589E-02, valid loss: -1.590E+00 ± 4.783E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 403/1000, train loss: -1.539E+00 ± 5.238E-02, valid loss: -1.602E+00 ± 2.255E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 404/1000, train loss: -1.547E+00 ± 4.734E-02, valid loss: -1.597E+00 ± 4.175E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 405/1000, train loss: -1.543E+00 ± 5.089E-02, valid loss: -1.586E+00 ± 3.750E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 406/1000, train loss: -1.555E+00 ± 4.501E-02, valid loss: -1.596E+00 ± 4.214E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 407/1000, train loss: -1.536E+00 ± 5.367E-02, valid loss: -1.630E+00 ± 3.501E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 408/1000, train loss: -1.546E+00 ± 5.309E-02, valid loss: -1.600E+00 ± 4.520E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 409/1000, train loss: -1.542E+00 ± 6.115E-02, valid loss: -1.595E+00 ± 4.162E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 410/1000, train loss: -1.537E+00 ± 4.872E-02, valid loss: -1.573E+00 ± 3.857E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 411/1000, train loss: -1.548E+00 ± 4.207E-02, valid loss: -1.597E+00 ± 3.028E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 412/1000, train loss: -1.545E+00 ± 4.901E-02, valid loss: -1.614E+00 ± 3.584E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 413/1000, train loss: -1.539E+00 ± 4.779E-02, valid loss: -1.618E+00 ± 4.410E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 414/1000, train loss: -1.545E+00 ± 4.692E-02, valid loss: -1.583E+00 ± 3.898E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 415/1000, train loss: -1.548E+00 ± 5.363E-02, valid loss: -1.582E+00 ± 3.107E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 416/1000, train loss: -1.539E+00 ± 4.893E-02, valid loss: -1.611E+00 ± 4.302E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 417/1000, train loss: -1.538E+00 ± 4.372E-02, valid loss: -1.610E+00 ± 3.481E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 418/1000, train loss: -1.552E+00 ± 5.612E-02, valid loss: -1.610E+00 ± 2.663E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 419/1000, train loss: -1.552E+00 ± 4.268E-02, valid loss: -1.610E+00 ± 4.242E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 420/1000, train loss: -1.548E+00 ± 5.537E-02, valid loss: -1.613E+00 ± 3.813E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 421/1000, train loss: -1.553E+00 ± 5.343E-02, valid loss: -1.619E+00 ± 2.907E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 422/1000, train loss: -1.548E+00 ± 4.707E-02, valid loss: -1.630E+00 ± 2.684E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 423/1000, train loss: -1.555E+00 ± 4.919E-02, valid loss: -1.628E+00 ± 4.954E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 424/1000, train loss: -1.553E+00 ± 5.101E-02, valid loss: -1.624E+00 ± 3.756E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 425/1000, train loss: -1.525E+00 ± 7.042E-02, valid loss: -1.620E+00 ± 3.103E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 426/1000, train loss: -1.542E+00 ± 4.674E-02, valid loss: -1.604E+00 ± 2.906E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 427/1000, train loss: -1.553E+00 ± 5.470E-02, valid loss: -1.617E+00 ± 3.807E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 428/1000, train loss: -1.550E+00 ± 4.262E-02, valid loss: -1.600E+00 ± 3.281E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 429/1000, train loss: -1.548E+00 ± 4.490E-02, valid loss: -1.620E+00 ± 3.092E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 430/1000, train loss: -1.559E+00 ± 4.784E-02, valid loss: -1.594E+00 ± 4.279E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 431/1000, train loss: -1.550E+00 ± 5.334E-02, valid loss: -1.610E+00 ± 4.355E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 432/1000, train loss: -1.548E+00 ± 5.075E-02, valid loss: -1.621E+00 ± 2.725E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 433/1000, train loss: -1.554E+00 ± 4.726E-02, valid loss: -1.610E+00 ± 3.124E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 434/1000, train loss: -1.549E+00 ± 4.421E-02, valid loss: -1.620E+00 ± 3.429E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 435/1000, train loss: -1.562E+00 ± 4.112E-02, valid loss: -1.602E+00 ± 4.584E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 436/1000, train loss: -1.556E+00 ± 5.586E-02, valid loss: -1.621E+00 ± 5.443E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 437/1000, train loss: -1.558E+00 ± 3.879E-02, valid loss: -1.614E+00 ± 3.210E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 438/1000, train loss: -1.556E+00 ± 4.168E-02, valid loss: -1.607E+00 ± 3.672E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 439/1000, train loss: -1.559E+00 ± 5.049E-02, valid loss: -1.608E+00 ± 3.993E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 440/1000, train loss: -1.558E+00 ± 4.665E-02, valid loss: -1.638E+00 ± 5.090E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 441/1000, train loss: -1.560E+00 ± 5.351E-02, valid loss: -1.623E+00 ± 5.600E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 442/1000, train loss: -1.558E+00 ± 5.058E-02, valid loss: -1.619E+00 ± 4.055E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 443/1000, train loss: -1.560E+00 ± 4.490E-02, valid loss: -1.615E+00 ± 4.326E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 444/1000, train loss: -1.564E+00 ± 4.666E-02, valid loss: -1.614E+00 ± 2.749E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 445/1000, train loss: -1.553E+00 ± 4.993E-02, valid loss: -1.629E+00 ± 3.033E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 446/1000, train loss: -1.547E+00 ± 5.193E-02, valid loss: -1.634E+00 ± 4.570E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 447/1000, train loss: -1.558E+00 ± 4.677E-02, valid loss: -1.625E+00 ± 5.331E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 448/1000, train loss: -1.552E+00 ± 4.591E-02, valid loss: -1.630E+00 ± 2.022E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 449/1000, train loss: -1.565E+00 ± 4.872E-02, valid loss: -1.632E+00 ± 3.672E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 450/1000, train loss: -1.551E+00 ± 7.266E-02, valid loss: -1.623E+00 ± 3.827E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 451/1000, train loss: -1.556E+00 ± 4.885E-02, valid loss: -1.611E+00 ± 4.164E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 452/1000, train loss: -1.527E+00 ± 8.254E-02, valid loss: -1.610E+00 ± 3.660E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 453/1000, train loss: -1.553E+00 ± 5.017E-02, valid loss: -1.614E+00 ± 5.234E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 454/1000, train loss: -1.550E+00 ± 5.363E-02, valid loss: -1.598E+00 ± 4.619E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 455/1000, train loss: -1.558E+00 ± 5.295E-02, valid loss: -1.626E+00 ± 3.595E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 456/1000, train loss: -1.553E+00 ± 4.875E-02, valid loss: -1.630E+00 ± 4.540E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 457/1000, train loss: -1.561E+00 ± 4.200E-02, valid loss: -1.629E+00 ± 4.849E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 458/1000, train loss: -1.555E+00 ± 7.090E-02, valid loss: -1.621E+00 ± 3.530E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 459/1000, train loss: -1.565E+00 ± 5.500E-02, valid loss: -1.631E+00 ± 3.603E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 460/1000, train loss: -1.564E+00 ± 4.264E-02, valid loss: -1.636E+00 ± 3.522E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 461/1000, train loss: -1.569E+00 ± 4.185E-02, valid loss: -1.627E+00 ± 3.488E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 462/1000, train loss: -1.569E+00 ± 4.359E-02, valid loss: -1.627E+00 ± 4.012E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 463/1000, train loss: -1.571E+00 ± 4.705E-02, valid loss: -1.620E+00 ± 4.046E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 464/1000, train loss: -1.560E+00 ± 5.315E-02, valid loss: -1.638E+00 ± 2.520E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 465/1000, train loss: -1.578E+00 ± 5.128E-02, valid loss: -1.626E+00 ± 4.104E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 466/1000, train loss: -1.570E+00 ± 4.684E-02, valid loss: -1.624E+00 ± 3.448E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 467/1000, train loss: -1.562E+00 ± 4.932E-02, valid loss: -1.614E+00 ± 3.464E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 468/1000, train loss: -1.569E+00 ± 4.667E-02, valid loss: -1.624E+00 ± 3.307E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 469/1000, train loss: -1.565E+00 ± 4.765E-02, valid loss: -1.637E+00 ± 3.288E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 470/1000, train loss: -1.570E+00 ± 4.762E-02, valid loss: -1.639E+00 ± 4.510E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 471/1000, train loss: -1.561E+00 ± 5.420E-02, valid loss: -1.637E+00 ± 3.906E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 472/1000, train loss: -1.565E+00 ± 5.582E-02, valid loss: -1.628E+00 ± 4.524E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 473/1000, train loss: -1.569E+00 ± 5.094E-02, valid loss: -1.619E+00 ± 3.671E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 474/1000, train loss: -1.562E+00 ± 6.654E-02, valid loss: -1.641E+00 ± 5.023E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 475/1000, train loss: -1.568E+00 ± 4.863E-02, valid loss: -1.621E+00 ± 2.660E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 476/1000, train loss: -1.564E+00 ± 5.114E-02, valid loss: -1.622E+00 ± 5.177E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 477/1000, train loss: -1.567E+00 ± 4.984E-02, valid loss: -1.610E+00 ± 2.611E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 478/1000, train loss: -1.562E+00 ± 4.909E-02, valid loss: -1.614E+00 ± 2.453E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 479/1000, train loss: -1.569E+00 ± 5.130E-02, valid loss: -1.616E+00 ± 2.257E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 480/1000, train loss: -1.563E+00 ± 6.237E-02, valid loss: -1.621E+00 ± 3.649E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 481/1000, train loss: -1.574E+00 ± 3.998E-02, valid loss: -1.638E+00 ± 4.182E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 482/1000, train loss: -1.571E+00 ± 4.657E-02, valid loss: -1.608E+00 ± 3.437E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 483/1000, train loss: -1.568E+00 ± 5.793E-02, valid loss: -1.647E+00 ± 3.931E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 484/1000, train loss: -1.574E+00 ± 5.045E-02, valid loss: -1.612E+00 ± 4.162E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 485/1000, train loss: -1.576E+00 ± 4.851E-02, valid loss: -1.646E+00 ± 2.834E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 486/1000, train loss: -1.547E+00 ± 6.433E-02, valid loss: -1.640E+00 ± 3.703E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 487/1000, train loss: -1.559E+00 ± 4.787E-02, valid loss: -1.646E+00 ± 2.551E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 488/1000, train loss: -1.573E+00 ± 4.781E-02, valid loss: -1.594E+00 ± 2.423E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 489/1000, train loss: -1.573E+00 ± 4.089E-02, valid loss: -1.656E+00 ± 4.129E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 490/1000, train loss: -1.575E+00 ± 4.592E-02, valid loss: -1.645E+00 ± 2.572E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 491/1000, train loss: -1.571E+00 ± 4.965E-02, valid loss: -1.637E+00 ± 3.764E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 492/1000, train loss: -1.570E+00 ± 4.823E-02, valid loss: -1.642E+00 ± 4.104E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 493/1000, train loss: -1.577E+00 ± 5.117E-02, valid loss: -1.640E+00 ± 3.991E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 494/1000, train loss: -1.576E+00 ± 5.366E-02, valid loss: -1.630E+00 ± 2.895E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 495/1000, train loss: -1.573E+00 ± 4.761E-02, valid loss: -1.606E+00 ± 3.823E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 496/1000, train loss: -1.565E+00 ± 8.021E-02, valid loss: -1.565E+00 ± 4.223E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 497/1000, train loss: -1.544E+00 ± 6.268E-02, valid loss: -1.639E+00 ± 3.979E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 498/1000, train loss: -1.567E+00 ± 3.852E-02, valid loss: -1.633E+00 ± 2.170E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 499/1000, train loss: -1.573E+00 ± 4.607E-02, valid loss: -1.644E+00 ± 3.335E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 500/1000, train loss: -1.570E+00 ± 5.155E-02, valid loss: -1.645E+00 ± 2.691E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 501/1000, train loss: -1.567E+00 ± 5.297E-02, valid loss: -1.666E+00 ± 3.655E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 502/1000, train loss: -1.577E+00 ± 5.507E-02, valid loss: -1.650E+00 ± 3.349E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 503/1000, train loss: -1.576E+00 ± 5.252E-02, valid loss: -1.652E+00 ± 3.735E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 504/1000, train loss: -1.579E+00 ± 4.324E-02, valid loss: -1.622E+00 ± 3.439E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 505/1000, train loss: -1.583E+00 ± 4.800E-02, valid loss: -1.678E+00 ± 3.883E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 506/1000, train loss: -1.570E+00 ± 5.778E-02, valid loss: -1.653E+00 ± 2.777E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 507/1000, train loss: -1.581E+00 ± 5.139E-02, valid loss: -1.614E+00 ± 4.954E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 508/1000, train loss: -1.579E+00 ± 5.247E-02, valid loss: -1.627E+00 ± 3.328E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 509/1000, train loss: -1.578E+00 ± 4.931E-02, valid loss: -1.652E+00 ± 4.275E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 510/1000, train loss: -1.561E+00 ± 7.577E-02, valid loss: -1.655E+00 ± 2.105E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 511/1000, train loss: -1.572E+00 ± 5.031E-02, valid loss: -1.663E+00 ± 4.844E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 512/1000, train loss: -1.575E+00 ± 4.663E-02, valid loss: -1.622E+00 ± 4.261E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 513/1000, train loss: -1.584E+00 ± 4.290E-02, valid loss: -1.667E+00 ± 3.298E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 514/1000, train loss: -1.588E+00 ± 4.201E-02, valid loss: -1.673E+00 ± 2.967E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 515/1000, train loss: -1.585E+00 ± 5.170E-02, valid loss: -1.671E+00 ± 3.167E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 516/1000, train loss: -1.589E+00 ± 4.619E-02, valid loss: -1.641E+00 ± 2.819E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 517/1000, train loss: -1.588E+00 ± 4.566E-02, valid loss: -1.655E+00 ± 4.730E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 518/1000, train loss: -1.589E+00 ± 4.428E-02, valid loss: -1.657E+00 ± 3.984E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 519/1000, train loss: -1.588E+00 ± 5.494E-02, valid loss: -1.656E+00 ± 2.744E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 520/1000, train loss: -1.589E+00 ± 6.509E-02, valid loss: -1.661E+00 ± 3.360E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 521/1000, train loss: -1.585E+00 ± 4.712E-02, valid loss: -1.687E+00 ± 3.455E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 522/1000, train loss: -1.594E+00 ± 4.163E-02, valid loss: -1.650E+00 ± 2.421E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 523/1000, train loss: -1.588E+00 ± 5.791E-02, valid loss: -1.655E+00 ± 3.198E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 524/1000, train loss: -1.587E+00 ± 5.016E-02, valid loss: -1.659E+00 ± 2.366E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 525/1000, train loss: -1.589E+00 ± 4.459E-02, valid loss: -1.677E+00 ± 3.171E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 526/1000, train loss: -1.584E+00 ± 5.381E-02, valid loss: -1.655E+00 ± 2.745E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 527/1000, train loss: -1.589E+00 ± 4.418E-02, valid loss: -1.618E+00 ± 3.752E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 528/1000, train loss: -1.593E+00 ± 4.467E-02, valid loss: -1.668E+00 ± 4.365E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 529/1000, train loss: -1.597E+00 ± 4.516E-02, valid loss: -1.663E+00 ± 3.576E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 530/1000, train loss: -1.596E+00 ± 3.795E-02, valid loss: -1.672E+00 ± 2.343E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 531/1000, train loss: -1.595E+00 ± 4.846E-02, valid loss: -1.667E+00 ± 4.333E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 532/1000, train loss: -1.599E+00 ± 4.137E-02, valid loss: -1.660E+00 ± 3.840E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 533/1000, train loss: -1.588E+00 ± 5.428E-02, valid loss: -1.636E+00 ± 3.178E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 534/1000, train loss: -1.600E+00 ± 5.115E-02, valid loss: -1.658E+00 ± 4.321E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 535/1000, train loss: -1.596E+00 ± 4.532E-02, valid loss: -1.683E+00 ± 3.320E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 536/1000, train loss: -1.597E+00 ± 4.219E-02, valid loss: -1.678E+00 ± 4.133E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 537/1000, train loss: -1.589E+00 ± 4.592E-02, valid loss: -1.670E+00 ± 2.878E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 538/1000, train loss: -1.591E+00 ± 4.610E-02, valid loss: -1.644E+00 ± 4.249E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 539/1000, train loss: -1.592E+00 ± 5.103E-02, valid loss: -1.668E+00 ± 4.519E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 540/1000, train loss: -1.589E+00 ± 5.555E-02, valid loss: -1.659E+00 ± 2.050E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 541/1000, train loss: -1.596E+00 ± 4.692E-02, valid loss: -1.682E+00 ± 2.766E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 542/1000, train loss: -1.593E+00 ± 4.578E-02, valid loss: -1.677E+00 ± 3.086E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 543/1000, train loss: -1.604E+00 ± 5.278E-02, valid loss: -1.666E+00 ± 4.104E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 544/1000, train loss: -1.599E+00 ± 4.437E-02, valid loss: -1.661E+00 ± 3.738E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 545/1000, train loss: -1.603E+00 ± 4.469E-02, valid loss: -1.656E+00 ± 2.788E-02 \n",
      "INFO:yieldforecast.train.EarlyStopping:EarlyStopping: finish training\n",
      "INFO:yieldforecast.train.train:Epoch: 546/1000, train loss: -1.603E+00 ± 4.849E-02, valid loss: -1.682E+00 ± 3.790E-02 \n",
      "\u001b[32m[I 2021-05-25 15:58:34,553]\u001b[0m Trial 52 finished with value: -0.43219132566643687 and parameters: {'entropy': 0.23593780932738875, 'α': 9.813691912738821e-05, 'noise': 0.08240805644091724, 'gamma': 0.7014728817844712}. Best is trial 52 with value: -0.43219132566643687.\u001b[0m\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'Correlation': 0.43219132566643687,\n",
      " 'MAE': 413.20273,\n",
      " 'MAPE': 12.993903458118439,\n",
      " 'MSE': 319328.28,\n",
      " 'R2': -0.04108182507298852}\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "INFO:yieldforecast.train.train:Epoch: 001/1000, train loss: -6.823E-01 ± 6.157E-01, valid loss: -1.189E+00 ± 4.870E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 002/1000, train loss: -1.199E+00 ± 5.633E-02, valid loss: -1.214E+00 ± 4.518E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 003/1000, train loss: -1.209E+00 ± 4.518E-02, valid loss: -1.178E+00 ± 1.218E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 004/1000, train loss: -1.210E+00 ± 6.278E-02, valid loss: -1.216E+00 ± 3.442E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 005/1000, train loss: -1.199E+00 ± 6.783E-02, valid loss: -1.209E+00 ± 3.472E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 006/1000, train loss: -1.223E+00 ± 6.807E-02, valid loss: -1.207E+00 ± 4.635E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 007/1000, train loss: -1.211E+00 ± 8.400E-02, valid loss: -1.205E+00 ± 4.062E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 008/1000, train loss: -1.227E+00 ± 4.128E-02, valid loss: -1.185E+00 ± 1.240E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 009/1000, train loss: -1.223E+00 ± 6.125E-02, valid loss: -1.157E+00 ± 9.483E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 010/1000, train loss: -1.215E+00 ± 8.439E-02, valid loss: -1.221E+00 ± 3.948E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 011/1000, train loss: -1.219E+00 ± 5.682E-02, valid loss: -1.192E+00 ± 1.205E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 012/1000, train loss: -1.224E+00 ± 7.230E-02, valid loss: -1.209E+00 ± 3.130E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 013/1000, train loss: -1.216E+00 ± 8.851E-02, valid loss: -1.242E+00 ± 4.038E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 014/1000, train loss: -1.225E+00 ± 7.803E-02, valid loss: -1.242E+00 ± 4.776E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 015/1000, train loss: -1.230E+00 ± 6.519E-02, valid loss: -1.210E+00 ± 1.171E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 016/1000, train loss: -1.240E+00 ± 6.055E-02, valid loss: -1.297E+00 ± 3.061E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 017/1000, train loss: -1.249E+00 ± 1.056E-01, valid loss: -1.254E+00 ± 3.674E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 018/1000, train loss: -1.264E+00 ± 6.929E-02, valid loss: -1.249E+00 ± 3.085E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 019/1000, train loss: -1.264E+00 ± 1.077E-01, valid loss: -1.270E+00 ± 4.746E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 020/1000, train loss: -1.259E+00 ± 7.251E-02, valid loss: -1.297E+00 ± 4.159E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 021/1000, train loss: -1.269E+00 ± 7.881E-02, valid loss: -1.289E+00 ± 5.570E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 022/1000, train loss: -1.277E+00 ± 7.629E-02, valid loss: -1.274E+00 ± 1.348E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 023/1000, train loss: -1.274E+00 ± 8.851E-02, valid loss: -1.311E+00 ± 3.281E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 024/1000, train loss: -1.279E+00 ± 8.400E-02, valid loss: -1.317E+00 ± 4.598E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 025/1000, train loss: -1.288E+00 ± 8.259E-02, valid loss: -1.310E+00 ± 3.696E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 026/1000, train loss: -1.295E+00 ± 5.856E-02, valid loss: -1.275E+00 ± 1.116E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 027/1000, train loss: -1.294E+00 ± 7.573E-02, valid loss: -1.309E+00 ± 5.185E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 028/1000, train loss: -1.287E+00 ± 8.521E-02, valid loss: -1.305E+00 ± 4.012E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 029/1000, train loss: -1.293E+00 ± 7.421E-02, valid loss: -1.289E+00 ± 9.528E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 030/1000, train loss: -1.293E+00 ± 1.238E-01, valid loss: -1.313E+00 ± 2.517E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 031/1000, train loss: -1.306E+00 ± 5.045E-02, valid loss: -1.242E+00 ± 1.522E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 032/1000, train loss: -1.306E+00 ± 7.056E-02, valid loss: -1.336E+00 ± 3.764E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 033/1000, train loss: -1.301E+00 ± 8.312E-02, valid loss: -1.360E+00 ± 2.560E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 034/1000, train loss: -1.317E+00 ± 8.639E-02, valid loss: -1.324E+00 ± 4.726E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 035/1000, train loss: -1.319E+00 ± 8.523E-02, valid loss: -1.344E+00 ± 2.878E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 036/1000, train loss: -1.326E+00 ± 9.123E-02, valid loss: -1.326E+00 ± 4.982E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 037/1000, train loss: -1.327E+00 ± 6.141E-02, valid loss: -1.334E+00 ± 5.423E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 038/1000, train loss: -1.329E+00 ± 8.056E-02, valid loss: -1.337E+00 ± 3.731E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 039/1000, train loss: -1.337E+00 ± 4.294E-02, valid loss: -1.320E+00 ± 1.231E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 040/1000, train loss: -1.344E+00 ± 4.586E-02, valid loss: -1.323E+00 ± 1.657E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 041/1000, train loss: -1.327E+00 ± 8.611E-02, valid loss: -1.370E+00 ± 3.739E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 042/1000, train loss: -1.331E+00 ± 7.443E-02, valid loss: -1.379E+00 ± 5.233E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 043/1000, train loss: -1.333E+00 ± 9.417E-02, valid loss: -1.359E+00 ± 3.676E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 044/1000, train loss: -1.344E+00 ± 7.107E-02, valid loss: -1.373E+00 ± 3.287E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 045/1000, train loss: -1.349E+00 ± 6.098E-02, valid loss: -1.358E+00 ± 1.311E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 046/1000, train loss: -1.348E+00 ± 7.979E-02, valid loss: -1.342E+00 ± 1.314E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 047/1000, train loss: -1.338E+00 ± 9.248E-02, valid loss: -1.385E+00 ± 3.314E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 048/1000, train loss: -1.344E+00 ± 8.468E-02, valid loss: -1.390E+00 ± 2.994E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 049/1000, train loss: -1.348E+00 ± 7.849E-02, valid loss: -1.376E+00 ± 4.268E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 050/1000, train loss: -1.349E+00 ± 7.215E-02, valid loss: -1.376E+00 ± 4.262E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 051/1000, train loss: -1.350E+00 ± 6.449E-02, valid loss: -1.399E+00 ± 3.571E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 052/1000, train loss: -1.342E+00 ± 8.527E-02, valid loss: -1.364E+00 ± 7.935E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 053/1000, train loss: -1.346E+00 ± 9.177E-02, valid loss: -1.386E+00 ± 5.237E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 054/1000, train loss: -1.351E+00 ± 6.960E-02, valid loss: -1.378E+00 ± 5.688E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 055/1000, train loss: -1.368E+00 ± 4.512E-02, valid loss: -1.362E+00 ± 1.500E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 056/1000, train loss: -1.359E+00 ± 6.298E-02, valid loss: -1.388E+00 ± 4.243E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 057/1000, train loss: -1.353E+00 ± 7.827E-02, valid loss: -1.300E+00 ± 1.131E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 058/1000, train loss: -1.359E+00 ± 6.747E-02, valid loss: -1.384E+00 ± 4.286E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 059/1000, train loss: -1.341E+00 ± 7.974E-02, valid loss: -1.385E+00 ± 4.580E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 060/1000, train loss: -1.370E+00 ± 7.327E-02, valid loss: -1.344E+00 ± 1.276E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 061/1000, train loss: -1.360E+00 ± 6.707E-02, valid loss: -1.385E+00 ± 3.973E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 062/1000, train loss: -1.361E+00 ± 1.037E-01, valid loss: -1.392E+00 ± 5.467E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 063/1000, train loss: -1.356E+00 ± 9.145E-02, valid loss: -1.412E+00 ± 4.044E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 064/1000, train loss: -1.355E+00 ± 8.634E-02, valid loss: -1.414E+00 ± 4.127E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 065/1000, train loss: -1.369E+00 ± 6.661E-02, valid loss: -1.373E+00 ± 1.296E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 066/1000, train loss: -1.360E+00 ± 8.852E-02, valid loss: -1.403E+00 ± 5.905E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 067/1000, train loss: -1.366E+00 ± 8.337E-02, valid loss: -1.396E+00 ± 3.905E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 068/1000, train loss: -1.363E+00 ± 7.685E-02, valid loss: -1.397E+00 ± 3.441E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 069/1000, train loss: -1.362E+00 ± 8.497E-02, valid loss: -1.384E+00 ± 3.627E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 070/1000, train loss: -1.376E+00 ± 7.783E-02, valid loss: -1.403E+00 ± 3.974E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 071/1000, train loss: -1.364E+00 ± 8.815E-02, valid loss: -1.398E+00 ± 5.283E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 072/1000, train loss: -1.374E+00 ± 6.275E-02, valid loss: -1.392E+00 ± 5.261E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 073/1000, train loss: -1.364E+00 ± 8.825E-02, valid loss: -1.382E+00 ± 4.565E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 074/1000, train loss: -1.371E+00 ± 7.522E-02, valid loss: -1.381E+00 ± 1.229E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 075/1000, train loss: -1.375E+00 ± 7.156E-02, valid loss: -1.379E+00 ± 1.535E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 076/1000, train loss: -1.382E+00 ± 6.754E-02, valid loss: -1.361E+00 ± 1.324E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 077/1000, train loss: -1.385E+00 ± 7.494E-02, valid loss: -1.342E+00 ± 1.822E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 078/1000, train loss: -1.368E+00 ± 6.708E-02, valid loss: -1.427E+00 ± 3.027E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 079/1000, train loss: -1.379E+00 ± 6.013E-02, valid loss: -1.389E+00 ± 1.613E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 080/1000, train loss: -1.376E+00 ± 5.932E-02, valid loss: -1.384E+00 ± 1.257E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 081/1000, train loss: -1.374E+00 ± 9.341E-02, valid loss: -1.359E+00 ± 5.439E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 082/1000, train loss: -1.390E+00 ± 7.205E-02, valid loss: -1.329E+00 ± 1.594E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 083/1000, train loss: -1.391E+00 ± 4.551E-02, valid loss: -1.369E+00 ± 1.700E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 084/1000, train loss: -1.375E+00 ± 8.678E-02, valid loss: -1.392E+00 ± 5.585E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 085/1000, train loss: -1.377E+00 ± 8.674E-02, valid loss: -1.380E+00 ± 4.403E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 086/1000, train loss: -1.392E+00 ± 6.085E-02, valid loss: -1.369E+00 ± 1.615E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 087/1000, train loss: -1.372E+00 ± 9.137E-02, valid loss: -1.421E+00 ± 2.377E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 088/1000, train loss: -1.384E+00 ± 6.380E-02, valid loss: -1.377E+00 ± 1.258E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 089/1000, train loss: -1.397E+00 ± 4.637E-02, valid loss: -1.347E+00 ± 1.409E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 090/1000, train loss: -1.389E+00 ± 7.202E-02, valid loss: -1.373E+00 ± 1.377E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 091/1000, train loss: -1.382E+00 ± 8.862E-02, valid loss: -1.411E+00 ± 2.686E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 092/1000, train loss: -1.387E+00 ± 7.909E-02, valid loss: -1.417E+00 ± 4.719E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 093/1000, train loss: -1.379E+00 ± 1.007E-01, valid loss: -1.425E+00 ± 2.689E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 094/1000, train loss: -1.393E+00 ± 4.801E-02, valid loss: -1.390E+00 ± 1.556E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 095/1000, train loss: -1.386E+00 ± 8.244E-02, valid loss: -1.421E+00 ± 3.936E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 096/1000, train loss: -1.388E+00 ± 8.158E-02, valid loss: -1.382E+00 ± 1.165E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 097/1000, train loss: -1.395E+00 ± 4.636E-02, valid loss: -1.391E+00 ± 1.450E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 098/1000, train loss: -1.390E+00 ± 7.068E-02, valid loss: -1.402E+00 ± 3.419E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 099/1000, train loss: -1.378E+00 ± 1.176E-01, valid loss: -1.421E+00 ± 5.675E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 100/1000, train loss: -1.390E+00 ± 7.619E-02, valid loss: -1.423E+00 ± 4.836E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 101/1000, train loss: -1.384E+00 ± 9.946E-02, valid loss: -1.427E+00 ± 4.424E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 102/1000, train loss: -1.397E+00 ± 7.250E-02, valid loss: -1.431E+00 ± 3.245E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 103/1000, train loss: -1.391E+00 ± 7.426E-02, valid loss: -1.398E+00 ± 1.386E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 104/1000, train loss: -1.386E+00 ± 1.042E-01, valid loss: -1.417E+00 ± 5.644E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 105/1000, train loss: -1.379E+00 ± 9.045E-02, valid loss: -1.442E+00 ± 4.620E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 106/1000, train loss: -1.390E+00 ± 7.687E-02, valid loss: -1.400E+00 ± 4.233E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 107/1000, train loss: -1.391E+00 ± 9.084E-02, valid loss: -1.425E+00 ± 3.482E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 108/1000, train loss: -1.401E+00 ± 7.336E-02, valid loss: -1.378E+00 ± 1.293E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 109/1000, train loss: -1.383E+00 ± 8.021E-02, valid loss: -1.421E+00 ± 5.693E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 110/1000, train loss: -1.389E+00 ± 8.743E-02, valid loss: -1.437E+00 ± 4.995E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 111/1000, train loss: -1.387E+00 ± 9.458E-02, valid loss: -1.425E+00 ± 5.043E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 112/1000, train loss: -1.393E+00 ± 8.272E-02, valid loss: -1.416E+00 ± 4.736E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 113/1000, train loss: -1.400E+00 ± 9.187E-02, valid loss: -1.389E+00 ± 4.308E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 114/1000, train loss: -1.398E+00 ± 5.438E-02, valid loss: -1.368E+00 ± 1.575E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 115/1000, train loss: -1.382E+00 ± 8.299E-02, valid loss: -1.451E+00 ± 3.841E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 116/1000, train loss: -1.393E+00 ± 9.129E-02, valid loss: -1.426E+00 ± 3.624E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 117/1000, train loss: -1.390E+00 ± 9.422E-02, valid loss: -1.424E+00 ± 3.053E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 118/1000, train loss: -1.395E+00 ± 8.091E-02, valid loss: -1.422E+00 ± 5.588E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 119/1000, train loss: -1.393E+00 ± 8.899E-02, valid loss: -1.440E+00 ± 3.930E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 120/1000, train loss: -1.387E+00 ± 7.813E-02, valid loss: -1.430E+00 ± 3.640E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 121/1000, train loss: -1.399E+00 ± 9.040E-02, valid loss: -1.432E+00 ± 3.993E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 122/1000, train loss: -1.398E+00 ± 7.576E-02, valid loss: -1.431E+00 ± 3.084E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 123/1000, train loss: -1.398E+00 ± 7.950E-02, valid loss: -1.403E+00 ± 4.804E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 124/1000, train loss: -1.393E+00 ± 7.075E-02, valid loss: -1.438E+00 ± 6.588E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 125/1000, train loss: -1.406E+00 ± 7.276E-02, valid loss: -1.438E+00 ± 5.056E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 126/1000, train loss: -1.394E+00 ± 9.981E-02, valid loss: -1.433E+00 ± 3.415E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 127/1000, train loss: -1.400E+00 ± 7.495E-02, valid loss: -1.435E+00 ± 3.592E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 128/1000, train loss: -1.398E+00 ± 8.205E-02, valid loss: -1.430E+00 ± 2.664E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 129/1000, train loss: -1.414E+00 ± 5.255E-02, valid loss: -1.414E+00 ± 1.095E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 130/1000, train loss: -1.403E+00 ± 8.631E-02, valid loss: -1.429E+00 ± 4.477E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 131/1000, train loss: -1.394E+00 ± 8.169E-02, valid loss: -1.435E+00 ± 2.939E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 132/1000, train loss: -1.412E+00 ± 6.449E-02, valid loss: -1.399E+00 ± 1.499E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 133/1000, train loss: -1.399E+00 ± 7.293E-02, valid loss: -1.429E+00 ± 1.194E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 134/1000, train loss: -1.399E+00 ± 8.420E-02, valid loss: -1.432E+00 ± 3.450E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 135/1000, train loss: -1.404E+00 ± 7.246E-02, valid loss: -1.421E+00 ± 3.199E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 136/1000, train loss: -1.408E+00 ± 5.604E-02, valid loss: -1.453E+00 ± 4.790E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 137/1000, train loss: -1.396E+00 ± 8.917E-02, valid loss: -1.438E+00 ± 3.905E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 138/1000, train loss: -1.389E+00 ± 1.057E-01, valid loss: -1.419E+00 ± 4.386E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 139/1000, train loss: -1.408E+00 ± 7.115E-02, valid loss: -1.419E+00 ± 3.924E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 140/1000, train loss: -1.401E+00 ± 7.630E-02, valid loss: -1.416E+00 ± 6.584E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 141/1000, train loss: -1.402E+00 ± 7.618E-02, valid loss: -1.445E+00 ± 5.969E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 142/1000, train loss: -1.401E+00 ± 7.176E-02, valid loss: -1.447E+00 ± 2.516E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 143/1000, train loss: -1.413E+00 ± 7.144E-02, valid loss: -1.432E+00 ± 5.608E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 144/1000, train loss: -1.406E+00 ± 7.080E-02, valid loss: -1.429E+00 ± 1.072E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 145/1000, train loss: -1.410E+00 ± 7.181E-02, valid loss: -1.450E+00 ± 3.689E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 146/1000, train loss: -1.411E+00 ± 7.042E-02, valid loss: -1.455E+00 ± 4.263E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 147/1000, train loss: -1.414E+00 ± 8.256E-02, valid loss: -1.459E+00 ± 4.460E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 148/1000, train loss: -1.408E+00 ± 8.944E-02, valid loss: -1.463E+00 ± 4.334E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 149/1000, train loss: -1.411E+00 ± 7.468E-02, valid loss: -1.431E+00 ± 2.449E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 150/1000, train loss: -1.414E+00 ± 7.423E-02, valid loss: -1.450E+00 ± 4.527E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 151/1000, train loss: -1.403E+00 ± 7.121E-02, valid loss: -1.453E+00 ± 4.403E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 152/1000, train loss: -1.409E+00 ± 5.623E-02, valid loss: -1.427E+00 ± 9.990E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 153/1000, train loss: -1.413E+00 ± 6.368E-02, valid loss: -1.454E+00 ± 5.772E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 154/1000, train loss: -1.403E+00 ± 7.416E-02, valid loss: -1.468E+00 ± 3.747E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 155/1000, train loss: -1.414E+00 ± 6.014E-02, valid loss: -1.460E+00 ± 3.781E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 156/1000, train loss: -1.416E+00 ± 7.384E-02, valid loss: -1.446E+00 ± 5.124E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 157/1000, train loss: -1.405E+00 ± 8.847E-02, valid loss: -1.452E+00 ± 4.034E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 158/1000, train loss: -1.422E+00 ± 5.896E-02, valid loss: -1.412E+00 ± 1.176E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 159/1000, train loss: -1.418E+00 ± 7.520E-02, valid loss: -1.420E+00 ± 4.599E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 160/1000, train loss: -1.423E+00 ± 5.429E-02, valid loss: -1.418E+00 ± 1.088E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 161/1000, train loss: -1.418E+00 ± 7.684E-02, valid loss: -1.422E+00 ± 1.037E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 162/1000, train loss: -1.409E+00 ± 7.649E-02, valid loss: -1.485E+00 ± 5.195E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 163/1000, train loss: -1.422E+00 ± 6.181E-02, valid loss: -1.449E+00 ± 2.323E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 164/1000, train loss: -1.414E+00 ± 7.020E-02, valid loss: -1.465E+00 ± 4.484E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 165/1000, train loss: -1.415E+00 ± 8.584E-02, valid loss: -1.453E+00 ± 3.935E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 166/1000, train loss: -1.417E+00 ± 7.005E-02, valid loss: -1.447E+00 ± 9.740E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 167/1000, train loss: -1.405E+00 ± 7.364E-02, valid loss: -1.452E+00 ± 3.233E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 168/1000, train loss: -1.422E+00 ± 5.464E-02, valid loss: -1.446E+00 ± 9.693E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 169/1000, train loss: -1.427E+00 ± 6.633E-02, valid loss: -1.449E+00 ± 8.786E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 170/1000, train loss: -1.416E+00 ± 8.484E-02, valid loss: -1.459E+00 ± 3.110E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 171/1000, train loss: -1.420E+00 ± 6.847E-02, valid loss: -1.453E+00 ± 2.877E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 172/1000, train loss: -1.414E+00 ± 7.727E-02, valid loss: -1.479E+00 ± 3.869E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 173/1000, train loss: -1.411E+00 ± 6.721E-02, valid loss: -1.468E+00 ± 3.019E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 174/1000, train loss: -1.421E+00 ± 7.115E-02, valid loss: -1.443E+00 ± 4.769E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 175/1000, train loss: -1.423E+00 ± 6.624E-02, valid loss: -1.467E+00 ± 5.591E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 176/1000, train loss: -1.419E+00 ± 6.884E-02, valid loss: -1.480E+00 ± 4.865E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 177/1000, train loss: -1.420E+00 ± 7.757E-02, valid loss: -1.444E+00 ± 5.392E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 178/1000, train loss: -1.428E+00 ± 5.802E-02, valid loss: -1.449E+00 ± 5.742E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 179/1000, train loss: -1.412E+00 ± 8.095E-02, valid loss: -1.469E+00 ± 3.740E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 180/1000, train loss: -1.425E+00 ± 6.878E-02, valid loss: -1.441E+00 ± 8.603E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 181/1000, train loss: -1.425E+00 ± 6.809E-02, valid loss: -1.447E+00 ± 3.833E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 182/1000, train loss: -1.431E+00 ± 6.097E-02, valid loss: -1.462E+00 ± 2.994E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 183/1000, train loss: -1.417E+00 ± 7.705E-02, valid loss: -1.467E+00 ± 3.659E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 184/1000, train loss: -1.419E+00 ± 7.158E-02, valid loss: -1.481E+00 ± 2.178E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 185/1000, train loss: -1.427E+00 ± 6.704E-02, valid loss: -1.459E+00 ± 4.032E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 186/1000, train loss: -1.425E+00 ± 7.206E-02, valid loss: -1.432E+00 ± 8.890E-02 \n",
      "INFO:yieldforecast.train.EarlyStopping:EarlyStopping: finish training\n",
      "INFO:yieldforecast.train.train:Epoch: 187/1000, train loss: -1.428E+00 ± 5.126E-02, valid loss: -1.433E+00 ± 1.142E-01 \n",
      "\u001b[32m[I 2021-05-25 16:04:55,781]\u001b[0m Trial 53 finished with value: -0.3881500718005621 and parameters: {'entropy': 0.24220406049724585, 'α': 7.699293818515874e-05, 'noise': 0.08272550228632096, 'gamma': 0.6905879532086534}. Best is trial 52 with value: -0.43219132566643687.\u001b[0m\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'Correlation': 0.3881500718005621,\n",
      " 'MAE': 464.54764,\n",
      " 'MAPE': 14.341722428798676,\n",
      " 'MSE': 374431.12,\n",
      " 'R2': -0.22072949570568778}\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "INFO:yieldforecast.train.train:Epoch: 001/1000, train loss: -6.728E-01 ± 5.218E-01, valid loss: -1.077E+00 ± 5.279E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 002/1000, train loss: -1.076E+00 ± 6.564E-02, valid loss: -1.078E+00 ± 3.724E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 003/1000, train loss: -1.081E+00 ± 6.721E-02, valid loss: -1.096E+00 ± 4.206E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 004/1000, train loss: -1.094E+00 ± 5.252E-02, valid loss: -1.076E+00 ± 1.077E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 005/1000, train loss: -1.088E+00 ± 6.516E-02, valid loss: -1.110E+00 ± 4.383E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 006/1000, train loss: -1.093E+00 ± 7.571E-02, valid loss: -1.085E+00 ± 2.820E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 007/1000, train loss: -1.095E+00 ± 6.389E-02, valid loss: -1.106E+00 ± 3.669E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 008/1000, train loss: -1.102E+00 ± 6.749E-02, valid loss: -1.108E+00 ± 3.434E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 009/1000, train loss: -1.102E+00 ± 7.866E-02, valid loss: -1.107E+00 ± 2.522E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 010/1000, train loss: -1.114E+00 ± 5.482E-02, valid loss: -1.134E+00 ± 3.013E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 011/1000, train loss: -1.136E+00 ± 7.072E-02, valid loss: -1.129E+00 ± 4.902E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 012/1000, train loss: -1.127E+00 ± 1.046E-01, valid loss: -1.135E+00 ± 3.945E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 013/1000, train loss: -1.139E+00 ± 7.456E-02, valid loss: -1.160E+00 ± 4.406E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 014/1000, train loss: -1.146E+00 ± 8.436E-02, valid loss: -1.149E+00 ± 2.456E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 015/1000, train loss: -1.155E+00 ± 7.475E-02, valid loss: -1.173E+00 ± 4.159E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 016/1000, train loss: -1.167E+00 ± 3.934E-02, valid loss: -1.138E+00 ± 1.272E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 017/1000, train loss: -1.152E+00 ± 8.438E-02, valid loss: -1.177E+00 ± 3.491E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 018/1000, train loss: -1.158E+00 ± 7.204E-02, valid loss: -1.186E+00 ± 3.219E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 019/1000, train loss: -1.167E+00 ± 5.675E-02, valid loss: -1.197E+00 ± 4.739E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 020/1000, train loss: -1.160E+00 ± 7.818E-02, valid loss: -1.187E+00 ± 4.506E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 021/1000, train loss: -1.160E+00 ± 6.589E-02, valid loss: -1.184E+00 ± 4.291E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 022/1000, train loss: -1.168E+00 ± 6.829E-02, valid loss: -1.190E+00 ± 4.710E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 023/1000, train loss: -1.173E+00 ± 7.513E-02, valid loss: -1.187E+00 ± 4.251E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 024/1000, train loss: -1.176E+00 ± 7.776E-02, valid loss: -1.183E+00 ± 3.385E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 025/1000, train loss: -1.173E+00 ± 7.319E-02, valid loss: -1.188E+00 ± 3.260E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 026/1000, train loss: -1.177E+00 ± 6.806E-02, valid loss: -1.204E+00 ± 4.024E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 027/1000, train loss: -1.182E+00 ± 7.531E-02, valid loss: -1.166E+00 ± 1.158E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 028/1000, train loss: -1.183E+00 ± 7.431E-02, valid loss: -1.200E+00 ± 5.720E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 029/1000, train loss: -1.193E+00 ± 5.881E-02, valid loss: -1.178E+00 ± 1.254E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 030/1000, train loss: -1.184E+00 ± 8.018E-02, valid loss: -1.186E+00 ± 3.044E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 031/1000, train loss: -1.192E+00 ± 4.101E-02, valid loss: -1.191E+00 ± 1.297E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 032/1000, train loss: -1.195E+00 ± 5.902E-02, valid loss: -1.203E+00 ± 4.378E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 033/1000, train loss: -1.187E+00 ± 8.674E-02, valid loss: -1.218E+00 ± 4.857E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 034/1000, train loss: -1.189E+00 ± 8.129E-02, valid loss: -1.205E+00 ± 3.339E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 035/1000, train loss: -1.196E+00 ± 7.993E-02, valid loss: -1.195E+00 ± 5.515E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 036/1000, train loss: -1.200E+00 ± 7.643E-02, valid loss: -1.183E+00 ± 6.933E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 037/1000, train loss: -1.208E+00 ± 6.254E-02, valid loss: -1.198E+00 ± 1.258E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 038/1000, train loss: -1.210E+00 ± 5.339E-02, valid loss: -1.164E+00 ± 1.006E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 039/1000, train loss: -1.207E+00 ± 8.647E-02, valid loss: -1.232E+00 ± 2.585E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 040/1000, train loss: -1.219E+00 ± 6.492E-02, valid loss: -1.215E+00 ± 9.944E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 041/1000, train loss: -1.221E+00 ± 8.126E-02, valid loss: -1.250E+00 ± 4.140E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 042/1000, train loss: -1.219E+00 ± 8.976E-02, valid loss: -1.218E+00 ± 4.268E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 043/1000, train loss: -1.219E+00 ± 7.709E-02, valid loss: -1.251E+00 ± 5.714E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 044/1000, train loss: -1.224E+00 ± 8.235E-02, valid loss: -1.238E+00 ± 5.474E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 045/1000, train loss: -1.230E+00 ± 6.935E-02, valid loss: -1.220E+00 ± 1.041E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 046/1000, train loss: -1.233E+00 ± 6.528E-02, valid loss: -1.254E+00 ± 4.012E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 047/1000, train loss: -1.229E+00 ± 7.825E-02, valid loss: -1.258E+00 ± 2.903E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 048/1000, train loss: -1.241E+00 ± 5.946E-02, valid loss: -1.248E+00 ± 4.140E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 049/1000, train loss: -1.239E+00 ± 7.306E-02, valid loss: -1.203E+00 ± 1.253E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 050/1000, train loss: -1.241E+00 ± 6.158E-02, valid loss: -1.218E+00 ± 1.007E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 051/1000, train loss: -1.234E+00 ± 6.008E-02, valid loss: -1.265E+00 ± 4.314E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 052/1000, train loss: -1.239E+00 ± 7.450E-02, valid loss: -1.259E+00 ± 3.130E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 053/1000, train loss: -1.236E+00 ± 7.317E-02, valid loss: -1.220E+00 ± 3.399E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 054/1000, train loss: -1.236E+00 ± 8.080E-02, valid loss: -1.273E+00 ± 5.475E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 055/1000, train loss: -1.245E+00 ± 6.992E-02, valid loss: -1.268E+00 ± 3.652E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 056/1000, train loss: -1.247E+00 ± 5.942E-02, valid loss: -1.267E+00 ± 2.339E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 057/1000, train loss: -1.240E+00 ± 7.044E-02, valid loss: -1.260E+00 ± 2.266E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 058/1000, train loss: -1.246E+00 ± 8.612E-02, valid loss: -1.261E+00 ± 2.299E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 059/1000, train loss: -1.242E+00 ± 7.219E-02, valid loss: -1.288E+00 ± 2.103E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 060/1000, train loss: -1.259E+00 ± 4.145E-02, valid loss: -1.242E+00 ± 1.336E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 061/1000, train loss: -1.247E+00 ± 7.521E-02, valid loss: -1.263E+00 ± 3.323E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 062/1000, train loss: -1.246E+00 ± 7.522E-02, valid loss: -1.283E+00 ± 2.266E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 063/1000, train loss: -1.251E+00 ± 6.167E-02, valid loss: -1.291E+00 ± 4.112E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 064/1000, train loss: -1.254E+00 ± 7.807E-02, valid loss: -1.289E+00 ± 4.824E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 065/1000, train loss: -1.248E+00 ± 6.038E-02, valid loss: -1.292E+00 ± 2.306E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 066/1000, train loss: -1.255E+00 ± 5.902E-02, valid loss: -1.260E+00 ± 1.172E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 067/1000, train loss: -1.252E+00 ± 6.649E-02, valid loss: -1.251E+00 ± 9.878E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 068/1000, train loss: -1.250E+00 ± 7.723E-02, valid loss: -1.274E+00 ± 4.804E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 069/1000, train loss: -1.261E+00 ± 4.066E-02, valid loss: -1.271E+00 ± 1.126E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 070/1000, train loss: -1.251E+00 ± 8.397E-02, valid loss: -1.274E+00 ± 4.615E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 071/1000, train loss: -1.254E+00 ± 9.424E-02, valid loss: -1.279E+00 ± 3.690E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 072/1000, train loss: -1.258E+00 ± 5.329E-02, valid loss: -1.263E+00 ± 1.197E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 073/1000, train loss: -1.256E+00 ± 7.925E-02, valid loss: -1.250E+00 ± 1.255E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 074/1000, train loss: -1.251E+00 ± 7.556E-02, valid loss: -1.272E+00 ± 3.307E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 075/1000, train loss: -1.261E+00 ± 7.501E-02, valid loss: -1.281E+00 ± 5.750E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 076/1000, train loss: -1.262E+00 ± 6.669E-02, valid loss: -1.294E+00 ± 4.133E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 077/1000, train loss: -1.253E+00 ± 6.744E-02, valid loss: -1.288E+00 ± 4.064E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 078/1000, train loss: -1.258E+00 ± 8.096E-02, valid loss: -1.286E+00 ± 3.956E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 079/1000, train loss: -1.262E+00 ± 7.124E-02, valid loss: -1.269E+00 ± 1.070E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 080/1000, train loss: -1.264E+00 ± 6.193E-02, valid loss: -1.274E+00 ± 1.120E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 081/1000, train loss: -1.256E+00 ± 7.231E-02, valid loss: -1.303E+00 ± 4.225E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 082/1000, train loss: -1.268E+00 ± 6.529E-02, valid loss: -1.274E+00 ± 3.928E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 083/1000, train loss: -1.264E+00 ± 6.338E-02, valid loss: -1.283E+00 ± 6.058E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 084/1000, train loss: -1.273E+00 ± 6.440E-02, valid loss: -1.266E+00 ± 9.892E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 085/1000, train loss: -1.256E+00 ± 8.185E-02, valid loss: -1.319E+00 ± 3.876E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 086/1000, train loss: -1.265E+00 ± 7.833E-02, valid loss: -1.294E+00 ± 4.518E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 087/1000, train loss: -1.271E+00 ± 5.658E-02, valid loss: -1.289E+00 ± 3.367E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 088/1000, train loss: -1.269E+00 ± 6.590E-02, valid loss: -1.309E+00 ± 2.705E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 089/1000, train loss: -1.269E+00 ± 7.310E-02, valid loss: -1.277E+00 ± 3.976E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 090/1000, train loss: -1.268E+00 ± 6.532E-02, valid loss: -1.292E+00 ± 4.165E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 091/1000, train loss: -1.272E+00 ± 6.085E-02, valid loss: -1.269E+00 ± 3.975E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 092/1000, train loss: -1.274E+00 ± 6.034E-02, valid loss: -1.260E+00 ± 9.803E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 093/1000, train loss: -1.268E+00 ± 7.323E-02, valid loss: -1.301E+00 ± 2.545E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 094/1000, train loss: -1.269E+00 ± 7.639E-02, valid loss: -1.286E+00 ± 1.611E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 095/1000, train loss: -1.271E+00 ± 5.825E-02, valid loss: -1.260E+00 ± 8.319E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 096/1000, train loss: -1.267E+00 ± 7.307E-02, valid loss: -1.304E+00 ± 2.911E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 097/1000, train loss: -1.280E+00 ± 4.920E-02, valid loss: -1.298E+00 ± 4.710E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 098/1000, train loss: -1.279E+00 ± 6.671E-02, valid loss: -1.282E+00 ± 8.223E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 099/1000, train loss: -1.274E+00 ± 6.605E-02, valid loss: -1.277E+00 ± 3.461E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 100/1000, train loss: -1.280E+00 ± 6.019E-02, valid loss: -1.301E+00 ± 4.642E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 101/1000, train loss: -1.273E+00 ± 7.085E-02, valid loss: -1.333E+00 ± 4.562E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 102/1000, train loss: -1.280E+00 ± 5.746E-02, valid loss: -1.279E+00 ± 3.068E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 103/1000, train loss: -1.281E+00 ± 5.799E-02, valid loss: -1.284E+00 ± 7.377E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 104/1000, train loss: -1.280E+00 ± 6.898E-02, valid loss: -1.283E+00 ± 4.376E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 105/1000, train loss: -1.283E+00 ± 5.192E-02, valid loss: -1.293E+00 ± 1.022E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 106/1000, train loss: -1.279E+00 ± 6.049E-02, valid loss: -1.279E+00 ± 1.084E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 107/1000, train loss: -1.267E+00 ± 7.137E-02, valid loss: -1.309E+00 ± 3.828E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 108/1000, train loss: -1.260E+00 ± 7.628E-02, valid loss: -1.290E+00 ± 4.730E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 109/1000, train loss: -1.274E+00 ± 5.836E-02, valid loss: -1.326E+00 ± 2.537E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 110/1000, train loss: -1.287E+00 ± 5.899E-02, valid loss: -1.302E+00 ± 4.718E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 111/1000, train loss: -1.278E+00 ± 6.085E-02, valid loss: -1.309E+00 ± 3.790E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 112/1000, train loss: -1.284E+00 ± 5.481E-02, valid loss: -1.326E+00 ± 3.290E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 113/1000, train loss: -1.286E+00 ± 5.654E-02, valid loss: -1.297E+00 ± 7.601E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 114/1000, train loss: -1.283E+00 ± 6.616E-02, valid loss: -1.282E+00 ± 9.636E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 115/1000, train loss: -1.285E+00 ± 6.948E-02, valid loss: -1.282E+00 ± 9.451E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 116/1000, train loss: -1.282E+00 ± 6.726E-02, valid loss: -1.314E+00 ± 3.212E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 117/1000, train loss: -1.279E+00 ± 6.347E-02, valid loss: -1.295E+00 ± 3.000E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 118/1000, train loss: -1.283E+00 ± 5.744E-02, valid loss: -1.309E+00 ± 8.717E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 119/1000, train loss: -1.293E+00 ± 5.795E-02, valid loss: -1.286E+00 ± 9.540E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 120/1000, train loss: -1.282E+00 ± 5.634E-02, valid loss: -1.319E+00 ± 7.639E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 121/1000, train loss: -1.282E+00 ± 6.801E-02, valid loss: -1.325E+00 ± 4.115E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 122/1000, train loss: -1.286E+00 ± 6.957E-02, valid loss: -1.304E+00 ± 2.128E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 123/1000, train loss: -1.289E+00 ± 5.779E-02, valid loss: -1.307E+00 ± 6.612E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 124/1000, train loss: -1.288E+00 ± 6.138E-02, valid loss: -1.310E+00 ± 3.692E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 125/1000, train loss: -1.287E+00 ± 5.358E-02, valid loss: -1.295E+00 ± 1.094E-01 \n",
      "INFO:yieldforecast.train.EarlyStopping:EarlyStopping: finish training\n",
      "INFO:yieldforecast.train.train:Epoch: 126/1000, train loss: -1.289E+00 ± 6.002E-02, valid loss: -1.313E+00 ± 6.120E-02 \n",
      "\u001b[32m[I 2021-05-25 16:09:10,930]\u001b[0m Trial 54 finished with value: -0.38175218245556847 and parameters: {'entropy': 0.32281014484889714, 'α': 8.804659068374465e-05, 'noise': 0.07044900112452016, 'gamma': 0.8116792006759426}. Best is trial 52 with value: -0.43219132566643687.\u001b[0m\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'Correlation': 0.3817521824555684,\n",
      " 'MAE': 419.12198,\n",
      " 'MAPE': 13.254547119140625,\n",
      " 'MSE': 323005.44,\n",
      " 'R2': -0.053070057053626885}\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "INFO:yieldforecast.train.train:Epoch: 001/1000, train loss: -4.461E-01 ± 7.212E-01, valid loss: -1.180E+00 ± 4.344E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 002/1000, train loss: -1.181E+00 ± 6.177E-02, valid loss: -1.207E+00 ± 4.657E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 003/1000, train loss: -1.194E+00 ± 6.244E-02, valid loss: -1.195E+00 ± 6.068E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 004/1000, train loss: -1.195E+00 ± 6.457E-02, valid loss: -1.162E+00 ± 1.107E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 005/1000, train loss: -1.188E+00 ± 7.028E-02, valid loss: -1.196E+00 ± 4.331E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 006/1000, train loss: -1.191E+00 ± 7.478E-02, valid loss: -1.205E+00 ± 5.452E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 007/1000, train loss: -1.200E+00 ± 6.923E-02, valid loss: -1.166E+00 ± 1.376E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 008/1000, train loss: -1.199E+00 ± 8.395E-02, valid loss: -1.194E+00 ± 3.995E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 009/1000, train loss: -1.203E+00 ± 6.054E-02, valid loss: -1.217E+00 ± 4.701E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 010/1000, train loss: -1.200E+00 ± 8.430E-02, valid loss: -1.213E+00 ± 5.284E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 011/1000, train loss: -1.212E+00 ± 6.594E-02, valid loss: -1.176E+00 ± 1.070E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 012/1000, train loss: -1.200E+00 ± 7.574E-02, valid loss: -1.215E+00 ± 2.937E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 013/1000, train loss: -1.205E+00 ± 6.579E-02, valid loss: -1.202E+00 ± 5.973E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 014/1000, train loss: -1.212E+00 ± 6.853E-02, valid loss: -1.236E+00 ± 3.846E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 015/1000, train loss: -1.222E+00 ± 6.919E-02, valid loss: -1.213E+00 ± 1.052E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 016/1000, train loss: -1.242E+00 ± 4.057E-02, valid loss: -1.194E+00 ± 1.260E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 017/1000, train loss: -1.222E+00 ± 9.900E-02, valid loss: -1.257E+00 ± 3.564E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 018/1000, train loss: -1.242E+00 ± 8.108E-02, valid loss: -1.253E+00 ± 5.528E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 019/1000, train loss: -1.243E+00 ± 8.594E-02, valid loss: -1.220E+00 ± 1.594E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 020/1000, train loss: -1.255E+00 ± 7.113E-02, valid loss: -1.216E+00 ± 1.445E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 021/1000, train loss: -1.249E+00 ± 8.078E-02, valid loss: -1.276E+00 ± 3.352E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 022/1000, train loss: -1.252E+00 ± 8.798E-02, valid loss: -1.249E+00 ± 4.775E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 023/1000, train loss: -1.254E+00 ± 7.841E-02, valid loss: -1.259E+00 ± 3.043E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 024/1000, train loss: -1.255E+00 ± 6.730E-02, valid loss: -1.279E+00 ± 4.939E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 025/1000, train loss: -1.245E+00 ± 8.956E-02, valid loss: -1.259E+00 ± 2.329E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 026/1000, train loss: -1.255E+00 ± 8.237E-02, valid loss: -1.245E+00 ± 2.182E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 027/1000, train loss: -1.250E+00 ± 8.982E-02, valid loss: -1.275E+00 ± 3.324E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 028/1000, train loss: -1.264E+00 ± 8.378E-02, valid loss: -1.280E+00 ± 4.122E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 029/1000, train loss: -1.267E+00 ± 7.015E-02, valid loss: -1.240E+00 ± 1.559E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 030/1000, train loss: -1.262E+00 ± 8.826E-02, valid loss: -1.295E+00 ± 2.928E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 031/1000, train loss: -1.256E+00 ± 9.693E-02, valid loss: -1.276E+00 ± 5.518E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 032/1000, train loss: -1.257E+00 ± 8.572E-02, valid loss: -1.285E+00 ± 3.261E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 033/1000, train loss: -1.267E+00 ± 8.782E-02, valid loss: -1.279E+00 ± 4.381E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 034/1000, train loss: -1.256E+00 ± 9.082E-02, valid loss: -1.301E+00 ± 3.041E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 035/1000, train loss: -1.272E+00 ± 7.072E-02, valid loss: -1.291E+00 ± 3.413E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 036/1000, train loss: -1.267E+00 ± 8.875E-02, valid loss: -1.267E+00 ± 4.279E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 037/1000, train loss: -1.273E+00 ± 8.069E-02, valid loss: -1.299E+00 ± 1.015E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 038/1000, train loss: -1.269E+00 ± 9.447E-02, valid loss: -1.304E+00 ± 3.109E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 039/1000, train loss: -1.282E+00 ± 6.365E-02, valid loss: -1.292E+00 ± 3.718E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 040/1000, train loss: -1.272E+00 ± 8.381E-02, valid loss: -1.313E+00 ± 3.598E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 041/1000, train loss: -1.283E+00 ± 7.651E-02, valid loss: -1.309E+00 ± 4.983E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 042/1000, train loss: -1.282E+00 ± 8.099E-02, valid loss: -1.318E+00 ± 3.092E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 043/1000, train loss: -1.290E+00 ± 7.646E-02, valid loss: -1.311E+00 ± 3.292E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 044/1000, train loss: -1.289E+00 ± 8.824E-02, valid loss: -1.319E+00 ± 5.172E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 045/1000, train loss: -1.308E+00 ± 5.035E-02, valid loss: -1.288E+00 ± 1.321E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 046/1000, train loss: -1.304E+00 ± 6.176E-02, valid loss: -1.269E+00 ± 1.385E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 047/1000, train loss: -1.301E+00 ± 8.095E-02, valid loss: -1.324E+00 ± 3.605E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 048/1000, train loss: -1.296E+00 ± 7.153E-02, valid loss: -1.334E+00 ± 4.459E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 049/1000, train loss: -1.313E+00 ± 4.556E-02, valid loss: -1.297E+00 ± 1.102E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 050/1000, train loss: -1.299E+00 ± 7.287E-02, valid loss: -1.331E+00 ± 4.185E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 051/1000, train loss: -1.311E+00 ± 6.782E-02, valid loss: -1.300E+00 ± 1.083E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 052/1000, train loss: -1.303E+00 ± 7.573E-02, valid loss: -1.358E+00 ± 2.923E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 053/1000, train loss: -1.318E+00 ± 4.476E-02, valid loss: -1.323E+00 ± 1.290E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 054/1000, train loss: -1.301E+00 ± 9.873E-02, valid loss: -1.341E+00 ± 2.591E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 055/1000, train loss: -1.309E+00 ± 7.610E-02, valid loss: -1.317E+00 ± 4.505E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 056/1000, train loss: -1.312E+00 ± 7.405E-02, valid loss: -1.332E+00 ± 4.428E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 057/1000, train loss: -1.306E+00 ± 9.900E-02, valid loss: -1.338E+00 ± 4.442E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 058/1000, train loss: -1.324E+00 ± 6.857E-02, valid loss: -1.275E+00 ± 1.186E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 059/1000, train loss: -1.310E+00 ± 8.805E-02, valid loss: -1.343E+00 ± 2.207E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 060/1000, train loss: -1.321E+00 ± 7.230E-02, valid loss: -1.338E+00 ± 3.839E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 061/1000, train loss: -1.329E+00 ± 5.648E-02, valid loss: -1.296E+00 ± 1.635E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 062/1000, train loss: -1.326E+00 ± 7.518E-02, valid loss: -1.354E+00 ± 4.187E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 063/1000, train loss: -1.322E+00 ± 7.435E-02, valid loss: -1.326E+00 ± 1.230E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 064/1000, train loss: -1.328E+00 ± 7.409E-02, valid loss: -1.312E+00 ± 1.097E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 065/1000, train loss: -1.324E+00 ± 6.768E-02, valid loss: -1.322E+00 ± 1.205E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 066/1000, train loss: -1.322E+00 ± 9.818E-02, valid loss: -1.348E+00 ± 4.763E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 067/1000, train loss: -1.327E+00 ± 6.810E-02, valid loss: -1.356E+00 ± 3.967E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 068/1000, train loss: -1.331E+00 ± 6.396E-02, valid loss: -1.351E+00 ± 4.340E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 069/1000, train loss: -1.331E+00 ± 7.938E-02, valid loss: -1.349E+00 ± 4.252E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 070/1000, train loss: -1.332E+00 ± 5.956E-02, valid loss: -1.371E+00 ± 5.310E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 071/1000, train loss: -1.328E+00 ± 8.829E-02, valid loss: -1.362E+00 ± 2.804E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 072/1000, train loss: -1.328E+00 ± 8.447E-02, valid loss: -1.382E+00 ± 4.107E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 073/1000, train loss: -1.330E+00 ± 7.934E-02, valid loss: -1.372E+00 ± 3.207E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 074/1000, train loss: -1.338E+00 ± 7.898E-02, valid loss: -1.355E+00 ± 4.811E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 075/1000, train loss: -1.347E+00 ± 4.270E-02, valid loss: -1.345E+00 ± 1.055E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 076/1000, train loss: -1.330E+00 ± 7.635E-02, valid loss: -1.373E+00 ± 4.524E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 077/1000, train loss: -1.334E+00 ± 8.348E-02, valid loss: -1.362E+00 ± 2.750E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 078/1000, train loss: -1.333E+00 ± 8.104E-02, valid loss: -1.355E+00 ± 3.562E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 079/1000, train loss: -1.334E+00 ± 8.016E-02, valid loss: -1.372E+00 ± 4.168E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 080/1000, train loss: -1.334E+00 ± 7.946E-02, valid loss: -1.328E+00 ± 1.666E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 081/1000, train loss: -1.343E+00 ± 7.132E-02, valid loss: -1.337E+00 ± 1.153E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 082/1000, train loss: -1.338E+00 ± 7.272E-02, valid loss: -1.372E+00 ± 4.361E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 083/1000, train loss: -1.342E+00 ± 7.224E-02, valid loss: -1.381E+00 ± 3.476E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 084/1000, train loss: -1.344E+00 ± 6.053E-02, valid loss: -1.381E+00 ± 3.482E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 085/1000, train loss: -1.336E+00 ± 7.860E-02, valid loss: -1.379E+00 ± 2.609E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 086/1000, train loss: -1.338E+00 ± 9.802E-02, valid loss: -1.355E+00 ± 4.801E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 087/1000, train loss: -1.338E+00 ± 7.882E-02, valid loss: -1.391E+00 ± 5.622E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 088/1000, train loss: -1.347E+00 ± 7.653E-02, valid loss: -1.360E+00 ± 3.489E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 089/1000, train loss: -1.347E+00 ± 8.420E-02, valid loss: -1.366E+00 ± 4.130E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 090/1000, train loss: -1.338E+00 ± 9.749E-02, valid loss: -1.415E+00 ± 4.492E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 091/1000, train loss: -1.343E+00 ± 8.765E-02, valid loss: -1.373E+00 ± 4.042E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 092/1000, train loss: -1.340E+00 ± 8.464E-02, valid loss: -1.357E+00 ± 6.090E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 093/1000, train loss: -1.349E+00 ± 8.204E-02, valid loss: -1.366E+00 ± 3.492E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 094/1000, train loss: -1.344E+00 ± 8.946E-02, valid loss: -1.374E+00 ± 4.301E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 095/1000, train loss: -1.348E+00 ± 8.739E-02, valid loss: -1.377E+00 ± 3.608E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 096/1000, train loss: -1.351E+00 ± 9.481E-02, valid loss: -1.369E+00 ± 5.052E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 097/1000, train loss: -1.353E+00 ± 6.574E-02, valid loss: -1.370E+00 ± 4.581E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 098/1000, train loss: -1.351E+00 ± 6.860E-02, valid loss: -1.386E+00 ± 3.147E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 099/1000, train loss: -1.359E+00 ± 4.937E-02, valid loss: -1.367E+00 ± 1.183E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 100/1000, train loss: -1.354E+00 ± 4.904E-02, valid loss: -1.368E+00 ± 1.364E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 101/1000, train loss: -1.355E+00 ± 7.309E-02, valid loss: -1.375E+00 ± 4.368E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 102/1000, train loss: -1.348E+00 ± 8.160E-02, valid loss: -1.394E+00 ± 4.300E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 103/1000, train loss: -1.354E+00 ± 8.036E-02, valid loss: -1.395E+00 ± 3.248E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 104/1000, train loss: -1.356E+00 ± 8.024E-02, valid loss: -1.362E+00 ± 3.294E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 105/1000, train loss: -1.351E+00 ± 8.177E-02, valid loss: -1.396E+00 ± 4.073E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 106/1000, train loss: -1.354E+00 ± 7.485E-02, valid loss: -1.403E+00 ± 3.310E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 107/1000, train loss: -1.354E+00 ± 8.522E-02, valid loss: -1.415E+00 ± 3.358E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 108/1000, train loss: -1.353E+00 ± 1.000E-01, valid loss: -1.374E+00 ± 3.963E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 109/1000, train loss: -1.357E+00 ± 7.085E-02, valid loss: -1.361E+00 ± 1.240E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 110/1000, train loss: -1.356E+00 ± 7.779E-02, valid loss: -1.395E+00 ± 3.555E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 111/1000, train loss: -1.365E+00 ± 6.628E-02, valid loss: -1.352E+00 ± 1.167E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 112/1000, train loss: -1.353E+00 ± 9.598E-02, valid loss: -1.399E+00 ± 4.953E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 113/1000, train loss: -1.363E+00 ± 6.481E-02, valid loss: -1.406E+00 ± 6.287E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 114/1000, train loss: -1.351E+00 ± 8.192E-02, valid loss: -1.391E+00 ± 3.562E-02 \n",
      "INFO:yieldforecast.train.EarlyStopping:EarlyStopping: finish training\n",
      "INFO:yieldforecast.train.train:Epoch: 115/1000, train loss: -1.361E+00 ± 6.785E-02, valid loss: -1.354E+00 ± 1.352E-01 \n",
      "\u001b[32m[I 2021-05-25 16:13:01,052]\u001b[0m Trial 55 finished with value: -0.38178177594019747 and parameters: {'entropy': 0.24923174197867562, 'α': 6.311102248735135e-05, 'noise': 0.09492767109541533, 'gamma': 0.6248764848296949}. Best is trial 52 with value: -0.43219132566643687.\u001b[0m\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'Correlation': 0.38178177594019747,\n",
      " 'MAE': 477.152,\n",
      " 'MAPE': 14.711903035640717,\n",
      " 'MSE': 386612.97,\n",
      " 'R2': -0.26044492841721345}\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "INFO:yieldforecast.train.train:Epoch: 001/1000, train loss: -7.556E-01 ± 6.309E-01, valid loss: -1.205E+00 ± 5.894E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 002/1000, train loss: -1.214E+00 ± 5.225E-02, valid loss: -1.190E+00 ± 8.923E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 003/1000, train loss: -1.211E+00 ± 7.182E-02, valid loss: -1.229E+00 ± 3.349E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 004/1000, train loss: -1.218E+00 ± 8.350E-02, valid loss: -1.238E+00 ± 5.801E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 005/1000, train loss: -1.228E+00 ± 7.150E-02, valid loss: -1.237E+00 ± 4.081E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 006/1000, train loss: -1.239E+00 ± 7.988E-02, valid loss: -1.237E+00 ± 2.389E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 007/1000, train loss: -1.257E+00 ± 7.287E-02, valid loss: -1.276E+00 ± 3.765E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 008/1000, train loss: -1.257E+00 ± 9.815E-02, valid loss: -1.317E+00 ± 3.667E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 009/1000, train loss: -1.274E+00 ± 7.623E-02, valid loss: -1.297E+00 ± 5.517E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 010/1000, train loss: -1.288E+00 ± 7.316E-02, valid loss: -1.255E+00 ± 1.403E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 011/1000, train loss: -1.285E+00 ± 8.180E-02, valid loss: -1.286E+00 ± 3.935E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 012/1000, train loss: -1.285E+00 ± 8.228E-02, valid loss: -1.287E+00 ± 3.199E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 013/1000, train loss: -1.292E+00 ± 9.125E-02, valid loss: -1.322E+00 ± 4.197E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 014/1000, train loss: -1.304E+00 ± 7.112E-02, valid loss: -1.303E+00 ± 2.514E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 015/1000, train loss: -1.298E+00 ± 8.791E-02, valid loss: -1.287E+00 ± 3.145E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 016/1000, train loss: -1.299E+00 ± 6.830E-02, valid loss: -1.305E+00 ± 1.312E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 017/1000, train loss: -1.306E+00 ± 8.843E-02, valid loss: -1.312E+00 ± 3.666E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 018/1000, train loss: -1.314E+00 ± 7.412E-02, valid loss: -1.325E+00 ± 4.126E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 019/1000, train loss: -1.313E+00 ± 7.650E-02, valid loss: -1.309E+00 ± 1.081E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 020/1000, train loss: -1.325E+00 ± 5.009E-02, valid loss: -1.298E+00 ± 1.632E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 021/1000, train loss: -1.328E+00 ± 5.121E-02, valid loss: -1.313E+00 ± 1.596E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 022/1000, train loss: -1.327E+00 ± 7.250E-02, valid loss: -1.293E+00 ± 1.317E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 023/1000, train loss: -1.325E+00 ± 6.942E-02, valid loss: -1.321E+00 ± 1.265E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 024/1000, train loss: -1.312E+00 ± 9.353E-02, valid loss: -1.353E+00 ± 2.331E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 025/1000, train loss: -1.325E+00 ± 7.614E-02, valid loss: -1.354E+00 ± 4.967E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 026/1000, train loss: -1.330E+00 ± 7.453E-02, valid loss: -1.343E+00 ± 3.967E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 027/1000, train loss: -1.327E+00 ± 6.495E-02, valid loss: -1.304E+00 ± 1.145E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 028/1000, train loss: -1.336E+00 ± 6.278E-02, valid loss: -1.362E+00 ± 4.588E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 029/1000, train loss: -1.329E+00 ± 7.016E-02, valid loss: -1.356E+00 ± 3.795E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 030/1000, train loss: -1.341E+00 ± 7.295E-02, valid loss: -1.319E+00 ± 1.302E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 031/1000, train loss: -1.340E+00 ± 6.893E-02, valid loss: -1.312E+00 ± 1.270E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 032/1000, train loss: -1.342E+00 ± 8.216E-02, valid loss: -1.293E+00 ± 1.332E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 033/1000, train loss: -1.344E+00 ± 5.648E-02, valid loss: -1.345E+00 ± 1.533E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 034/1000, train loss: -1.351E+00 ± 6.419E-02, valid loss: -1.330E+00 ± 1.568E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 035/1000, train loss: -1.363E+00 ± 7.172E-02, valid loss: -1.359E+00 ± 4.099E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 036/1000, train loss: -1.370E+00 ± 7.234E-02, valid loss: -1.367E+00 ± 4.618E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 037/1000, train loss: -1.354E+00 ± 8.274E-02, valid loss: -1.377E+00 ± 3.015E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 038/1000, train loss: -1.366E+00 ± 6.444E-02, valid loss: -1.343E+00 ± 1.120E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 039/1000, train loss: -1.368E+00 ± 6.575E-02, valid loss: -1.370E+00 ± 1.355E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 040/1000, train loss: -1.373E+00 ± 6.638E-02, valid loss: -1.366E+00 ± 1.546E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 041/1000, train loss: -1.372E+00 ± 8.891E-02, valid loss: -1.386E+00 ± 3.863E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 042/1000, train loss: -1.368E+00 ± 7.024E-02, valid loss: -1.403E+00 ± 4.104E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 043/1000, train loss: -1.372E+00 ± 9.116E-02, valid loss: -1.392E+00 ± 2.767E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 044/1000, train loss: -1.377E+00 ± 6.850E-02, valid loss: -1.396E+00 ± 3.906E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 045/1000, train loss: -1.370E+00 ± 9.106E-02, valid loss: -1.422E+00 ± 2.942E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 046/1000, train loss: -1.383E+00 ± 6.143E-02, valid loss: -1.403E+00 ± 4.730E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 047/1000, train loss: -1.374E+00 ± 7.948E-02, valid loss: -1.428E+00 ± 4.244E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 048/1000, train loss: -1.386E+00 ± 6.210E-02, valid loss: -1.392E+00 ± 1.302E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 049/1000, train loss: -1.391E+00 ± 6.289E-02, valid loss: -1.383E+00 ± 9.950E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 050/1000, train loss: -1.392E+00 ± 7.480E-02, valid loss: -1.419E+00 ± 3.265E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 051/1000, train loss: -1.392E+00 ± 9.424E-02, valid loss: -1.402E+00 ± 7.198E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 052/1000, train loss: -1.384E+00 ± 8.446E-02, valid loss: -1.431E+00 ± 5.755E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 053/1000, train loss: -1.395E+00 ± 7.875E-02, valid loss: -1.418E+00 ± 3.686E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 054/1000, train loss: -1.389E+00 ± 7.884E-02, valid loss: -1.404E+00 ± 3.601E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 055/1000, train loss: -1.399E+00 ± 6.905E-02, valid loss: -1.361E+00 ± 1.395E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 056/1000, train loss: -1.391E+00 ± 7.903E-02, valid loss: -1.433E+00 ± 3.499E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 057/1000, train loss: -1.391E+00 ± 9.616E-02, valid loss: -1.442E+00 ± 4.238E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 058/1000, train loss: -1.395E+00 ± 8.695E-02, valid loss: -1.418E+00 ± 4.575E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 059/1000, train loss: -1.400E+00 ± 7.524E-02, valid loss: -1.438E+00 ± 3.689E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 060/1000, train loss: -1.400E+00 ± 8.373E-02, valid loss: -1.418E+00 ± 4.064E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 061/1000, train loss: -1.400E+00 ± 7.570E-02, valid loss: -1.430E+00 ± 4.141E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 062/1000, train loss: -1.404E+00 ± 6.815E-02, valid loss: -1.430E+00 ± 2.544E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 063/1000, train loss: -1.398E+00 ± 8.887E-02, valid loss: -1.428E+00 ± 4.142E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 064/1000, train loss: -1.410E+00 ± 6.462E-02, valid loss: -1.412E+00 ± 1.224E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 065/1000, train loss: -1.397E+00 ± 9.171E-02, valid loss: -1.415E+00 ± 3.432E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 066/1000, train loss: -1.413E+00 ± 6.998E-02, valid loss: -1.418E+00 ± 4.677E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 067/1000, train loss: -1.403E+00 ± 9.089E-02, valid loss: -1.412E+00 ± 4.214E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 068/1000, train loss: -1.417E+00 ± 6.220E-02, valid loss: -1.380E+00 ± 1.227E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 069/1000, train loss: -1.405E+00 ± 9.601E-02, valid loss: -1.423E+00 ± 2.517E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 070/1000, train loss: -1.427E+00 ± 6.585E-02, valid loss: -1.436E+00 ± 2.964E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 071/1000, train loss: -1.409E+00 ± 8.264E-02, valid loss: -1.439E+00 ± 3.600E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 072/1000, train loss: -1.400E+00 ± 7.693E-02, valid loss: -1.436E+00 ± 2.653E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 073/1000, train loss: -1.419E+00 ± 7.106E-02, valid loss: -1.434E+00 ± 3.328E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 074/1000, train loss: -1.420E+00 ± 5.103E-02, valid loss: -1.429E+00 ± 1.170E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 075/1000, train loss: -1.413E+00 ± 9.571E-02, valid loss: -1.454E+00 ± 3.982E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 076/1000, train loss: -1.418E+00 ± 8.154E-02, valid loss: -1.445E+00 ± 2.757E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 077/1000, train loss: -1.425E+00 ± 6.191E-02, valid loss: -1.433E+00 ± 1.190E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 078/1000, train loss: -1.409E+00 ± 8.041E-02, valid loss: -1.461E+00 ± 4.674E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 079/1000, train loss: -1.430E+00 ± 5.152E-02, valid loss: -1.428E+00 ± 1.213E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 080/1000, train loss: -1.419E+00 ± 7.189E-02, valid loss: -1.443E+00 ± 3.189E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 081/1000, train loss: -1.417E+00 ± 9.297E-02, valid loss: -1.415E+00 ± 2.059E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 082/1000, train loss: -1.421E+00 ± 7.978E-02, valid loss: -1.393E+00 ± 1.430E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 083/1000, train loss: -1.423E+00 ± 7.601E-02, valid loss: -1.444E+00 ± 4.029E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 084/1000, train loss: -1.432E+00 ± 7.537E-02, valid loss: -1.431E+00 ± 5.984E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 085/1000, train loss: -1.427E+00 ± 8.236E-02, valid loss: -1.455E+00 ± 3.301E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 086/1000, train loss: -1.437E+00 ± 4.798E-02, valid loss: -1.427E+00 ± 1.388E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 087/1000, train loss: -1.432E+00 ± 8.939E-02, valid loss: -1.448E+00 ± 4.426E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 088/1000, train loss: -1.433E+00 ± 6.992E-02, valid loss: -1.440E+00 ± 4.231E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 089/1000, train loss: -1.419E+00 ± 8.098E-02, valid loss: -1.462E+00 ± 3.532E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 090/1000, train loss: -1.435E+00 ± 6.739E-02, valid loss: -1.402E+00 ± 9.282E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 091/1000, train loss: -1.440E+00 ± 6.477E-02, valid loss: -1.448E+00 ± 6.559E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 092/1000, train loss: -1.439E+00 ± 6.000E-02, valid loss: -1.452E+00 ± 5.442E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 093/1000, train loss: -1.434E+00 ± 7.465E-02, valid loss: -1.421E+00 ± 6.157E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 094/1000, train loss: -1.438E+00 ± 7.460E-02, valid loss: -1.457E+00 ± 3.563E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 095/1000, train loss: -1.440E+00 ± 7.420E-02, valid loss: -1.454E+00 ± 4.446E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 096/1000, train loss: -1.445E+00 ± 7.982E-02, valid loss: -1.452E+00 ± 3.635E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 097/1000, train loss: -1.435E+00 ± 5.998E-02, valid loss: -1.459E+00 ± 3.620E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 098/1000, train loss: -1.440E+00 ± 7.524E-02, valid loss: -1.461E+00 ± 2.171E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 099/1000, train loss: -1.443E+00 ± 7.624E-02, valid loss: -1.421E+00 ± 4.645E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 100/1000, train loss: -1.444E+00 ± 7.770E-02, valid loss: -1.479E+00 ± 4.054E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 101/1000, train loss: -1.434E+00 ± 7.672E-02, valid loss: -1.452E+00 ± 2.873E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 102/1000, train loss: -1.444E+00 ± 6.749E-02, valid loss: -1.463E+00 ± 2.625E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 103/1000, train loss: -1.445E+00 ± 7.402E-02, valid loss: -1.474E+00 ± 5.418E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 104/1000, train loss: -1.452E+00 ± 4.922E-02, valid loss: -1.456E+00 ± 1.339E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 105/1000, train loss: -1.442E+00 ± 8.941E-02, valid loss: -1.471E+00 ± 3.977E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 106/1000, train loss: -1.454E+00 ± 6.519E-02, valid loss: -1.450E+00 ± 3.311E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 107/1000, train loss: -1.450E+00 ± 5.678E-02, valid loss: -1.451E+00 ± 8.810E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 108/1000, train loss: -1.444E+00 ± 7.176E-02, valid loss: -1.479E+00 ± 2.270E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 109/1000, train loss: -1.447E+00 ± 6.399E-02, valid loss: -1.462E+00 ± 4.446E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 110/1000, train loss: -1.449E+00 ± 6.908E-02, valid loss: -1.483E+00 ± 3.671E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 111/1000, train loss: -1.451E+00 ± 7.147E-02, valid loss: -1.371E+00 ± 3.480E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 112/1000, train loss: -1.457E+00 ± 6.294E-02, valid loss: -1.452E+00 ± 8.483E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 113/1000, train loss: -1.452E+00 ± 6.846E-02, valid loss: -1.454E+00 ± 1.010E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 114/1000, train loss: -1.455E+00 ± 7.092E-02, valid loss: -1.497E+00 ± 4.063E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 115/1000, train loss: -1.454E+00 ± 7.201E-02, valid loss: -1.453E+00 ± 3.203E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 116/1000, train loss: -1.451E+00 ± 7.525E-02, valid loss: -1.450E+00 ± 5.203E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 117/1000, train loss: -1.454E+00 ± 6.905E-02, valid loss: -1.497E+00 ± 4.578E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 118/1000, train loss: -1.453E+00 ± 6.499E-02, valid loss: -1.487E+00 ± 3.414E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 119/1000, train loss: -1.456E+00 ± 7.667E-02, valid loss: -1.495E+00 ± 4.651E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 120/1000, train loss: -1.452E+00 ± 7.695E-02, valid loss: -1.480E+00 ± 4.946E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 121/1000, train loss: -1.454E+00 ± 7.405E-02, valid loss: -1.472E+00 ± 2.395E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 122/1000, train loss: -1.447E+00 ± 5.960E-02, valid loss: -1.463E+00 ± 3.905E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 123/1000, train loss: -1.451E+00 ± 6.735E-02, valid loss: -1.475E+00 ± 3.745E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 124/1000, train loss: -1.455E+00 ± 5.628E-02, valid loss: -1.482E+00 ± 1.076E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 125/1000, train loss: -1.457E+00 ± 6.447E-02, valid loss: -1.490E+00 ± 5.187E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 126/1000, train loss: -1.456E+00 ± 6.868E-02, valid loss: -1.497E+00 ± 5.392E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 127/1000, train loss: -1.462E+00 ± 7.236E-02, valid loss: -1.484E+00 ± 4.595E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 128/1000, train loss: -1.467E+00 ± 4.783E-02, valid loss: -1.457E+00 ± 1.079E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 129/1000, train loss: -1.456E+00 ± 7.462E-02, valid loss: -1.488E+00 ± 3.972E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 130/1000, train loss: -1.452E+00 ± 5.687E-02, valid loss: -1.456E+00 ± 8.113E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 131/1000, train loss: -1.461E+00 ± 7.374E-02, valid loss: -1.504E+00 ± 5.841E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 132/1000, train loss: -1.461E+00 ± 5.782E-02, valid loss: -1.469E+00 ± 1.022E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 133/1000, train loss: -1.463E+00 ± 5.829E-02, valid loss: -1.441E+00 ± 8.930E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 134/1000, train loss: -1.466E+00 ± 7.182E-02, valid loss: -1.498E+00 ± 4.824E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 135/1000, train loss: -1.467E+00 ± 6.734E-02, valid loss: -1.489E+00 ± 4.427E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 136/1000, train loss: -1.463E+00 ± 6.027E-02, valid loss: -1.501E+00 ± 4.021E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 137/1000, train loss: -1.469E+00 ± 5.902E-02, valid loss: -1.468E+00 ± 9.867E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 138/1000, train loss: -1.469E+00 ± 4.691E-02, valid loss: -1.467E+00 ± 1.042E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 139/1000, train loss: -1.463E+00 ± 8.313E-02, valid loss: -1.456E+00 ± 3.984E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 140/1000, train loss: -1.465E+00 ± 6.514E-02, valid loss: -1.467E+00 ± 2.735E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 141/1000, train loss: -1.457E+00 ± 7.548E-02, valid loss: -1.494E+00 ± 3.628E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 142/1000, train loss: -1.467E+00 ± 7.013E-02, valid loss: -1.490E+00 ± 3.360E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 143/1000, train loss: -1.475E+00 ± 5.400E-02, valid loss: -1.483E+00 ± 9.705E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 144/1000, train loss: -1.471E+00 ± 6.602E-02, valid loss: -1.492E+00 ± 4.897E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 145/1000, train loss: -1.465E+00 ± 6.513E-02, valid loss: -1.516E+00 ± 4.944E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 146/1000, train loss: -1.472E+00 ± 6.139E-02, valid loss: -1.515E+00 ± 6.126E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 147/1000, train loss: -1.473E+00 ± 6.459E-02, valid loss: -1.490E+00 ± 4.643E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 148/1000, train loss: -1.469E+00 ± 7.472E-02, valid loss: -1.489E+00 ± 4.759E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 149/1000, train loss: -1.466E+00 ± 9.340E-02, valid loss: -1.494E+00 ± 2.767E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 150/1000, train loss: -1.467E+00 ± 6.096E-02, valid loss: -1.500E+00 ± 5.345E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 151/1000, train loss: -1.474E+00 ± 4.921E-02, valid loss: -1.486E+00 ± 7.672E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 152/1000, train loss: -1.469E+00 ± 5.511E-02, valid loss: -1.455E+00 ± 8.122E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 153/1000, train loss: -1.471E+00 ± 7.607E-02, valid loss: -1.516E+00 ± 4.153E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 154/1000, train loss: -1.483E+00 ± 6.207E-02, valid loss: -1.491E+00 ± 8.514E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 155/1000, train loss: -1.477E+00 ± 7.506E-02, valid loss: -1.478E+00 ± 4.100E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 156/1000, train loss: -1.472E+00 ± 6.506E-02, valid loss: -1.497E+00 ± 6.990E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 157/1000, train loss: -1.471E+00 ± 6.449E-02, valid loss: -1.516E+00 ± 4.024E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 158/1000, train loss: -1.479E+00 ± 6.638E-02, valid loss: -1.495E+00 ± 3.827E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 159/1000, train loss: -1.487E+00 ± 6.218E-02, valid loss: -1.489E+00 ± 4.326E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 160/1000, train loss: -1.481E+00 ± 6.309E-02, valid loss: -1.518E+00 ± 2.381E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 161/1000, train loss: -1.488E+00 ± 6.137E-02, valid loss: -1.518E+00 ± 4.568E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 162/1000, train loss: -1.479E+00 ± 6.342E-02, valid loss: -1.521E+00 ± 2.905E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 163/1000, train loss: -1.483E+00 ± 5.512E-02, valid loss: -1.494E+00 ± 7.982E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 164/1000, train loss: -1.489E+00 ± 6.158E-02, valid loss: -1.491E+00 ± 4.831E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 165/1000, train loss: -1.472E+00 ± 6.961E-02, valid loss: -1.526E+00 ± 3.930E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 166/1000, train loss: -1.476E+00 ± 6.768E-02, valid loss: -1.497E+00 ± 3.850E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 167/1000, train loss: -1.475E+00 ± 5.991E-02, valid loss: -1.520E+00 ± 5.534E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 168/1000, train loss: -1.477E+00 ± 8.316E-02, valid loss: -1.477E+00 ± 3.351E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 169/1000, train loss: -1.485E+00 ± 5.643E-02, valid loss: -1.492E+00 ± 6.209E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 170/1000, train loss: -1.483E+00 ± 6.217E-02, valid loss: -1.514E+00 ± 5.661E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 171/1000, train loss: -1.490E+00 ± 5.501E-02, valid loss: -1.492E+00 ± 6.679E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 172/1000, train loss: -1.482E+00 ± 5.699E-02, valid loss: -1.420E+00 ± 8.359E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 173/1000, train loss: -1.484E+00 ± 6.681E-02, valid loss: -1.504E+00 ± 4.816E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 174/1000, train loss: -1.480E+00 ± 6.702E-02, valid loss: -1.533E+00 ± 3.418E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 175/1000, train loss: -1.482E+00 ± 6.302E-02, valid loss: -1.533E+00 ± 5.196E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 176/1000, train loss: -1.490E+00 ± 5.264E-02, valid loss: -1.517E+00 ± 3.523E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 177/1000, train loss: -1.493E+00 ± 4.970E-02, valid loss: -1.523E+00 ± 6.186E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 178/1000, train loss: -1.476E+00 ± 6.880E-02, valid loss: -1.515E+00 ± 4.308E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 179/1000, train loss: -1.489E+00 ± 6.083E-02, valid loss: -1.503E+00 ± 3.679E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 180/1000, train loss: -1.490E+00 ± 5.812E-02, valid loss: -1.508E+00 ± 5.618E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 181/1000, train loss: -1.501E+00 ± 5.989E-02, valid loss: -1.493E+00 ± 7.418E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 182/1000, train loss: -1.484E+00 ± 6.455E-02, valid loss: -1.540E+00 ± 2.591E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 183/1000, train loss: -1.490E+00 ± 5.919E-02, valid loss: -1.511E+00 ± 6.763E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 184/1000, train loss: -1.489E+00 ± 6.480E-02, valid loss: -1.526E+00 ± 3.559E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 185/1000, train loss: -1.491E+00 ± 5.469E-02, valid loss: -1.540E+00 ± 4.549E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 186/1000, train loss: -1.498E+00 ± 5.063E-02, valid loss: -1.528E+00 ± 5.117E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 187/1000, train loss: -1.498E+00 ± 5.595E-02, valid loss: -1.521E+00 ± 3.688E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 188/1000, train loss: -1.492E+00 ± 5.790E-02, valid loss: -1.528E+00 ± 5.138E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 189/1000, train loss: -1.490E+00 ± 6.006E-02, valid loss: -1.525E+00 ± 4.911E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 190/1000, train loss: -1.497E+00 ± 5.190E-02, valid loss: -1.536E+00 ± 5.802E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 191/1000, train loss: -1.488E+00 ± 6.288E-02, valid loss: -1.509E+00 ± 3.745E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 192/1000, train loss: -1.484E+00 ± 7.934E-02, valid loss: -1.516E+00 ± 4.284E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 193/1000, train loss: -1.501E+00 ± 4.631E-02, valid loss: -1.482E+00 ± 8.570E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 194/1000, train loss: -1.493E+00 ± 5.663E-02, valid loss: -1.538E+00 ± 4.190E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 195/1000, train loss: -1.485E+00 ± 7.897E-02, valid loss: -1.523E+00 ± 3.472E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 196/1000, train loss: -1.505E+00 ± 4.694E-02, valid loss: -1.537E+00 ± 3.388E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 197/1000, train loss: -1.501E+00 ± 4.345E-02, valid loss: -1.502E+00 ± 4.714E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 198/1000, train loss: -1.497E+00 ± 4.961E-02, valid loss: -1.519E+00 ± 8.677E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 199/1000, train loss: -1.503E+00 ± 5.527E-02, valid loss: -1.521E+00 ± 3.724E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 200/1000, train loss: -1.501E+00 ± 5.941E-02, valid loss: -1.530E+00 ± 3.725E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 201/1000, train loss: -1.495E+00 ± 6.064E-02, valid loss: -1.530E+00 ± 5.280E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 202/1000, train loss: -1.502E+00 ± 5.969E-02, valid loss: -1.535E+00 ± 3.982E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 203/1000, train loss: -1.504E+00 ± 6.767E-02, valid loss: -1.538E+00 ± 6.611E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 204/1000, train loss: -1.503E+00 ± 5.377E-02, valid loss: -1.468E+00 ± 9.494E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 205/1000, train loss: -1.500E+00 ± 5.386E-02, valid loss: -1.519E+00 ± 3.407E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 206/1000, train loss: -1.494E+00 ± 7.356E-02, valid loss: -1.541E+00 ± 5.378E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 207/1000, train loss: -1.510E+00 ± 5.385E-02, valid loss: -1.511E+00 ± 3.543E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 208/1000, train loss: -1.503E+00 ± 6.068E-02, valid loss: -1.527E+00 ± 3.015E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 209/1000, train loss: -1.507E+00 ± 4.951E-02, valid loss: -1.490E+00 ± 3.310E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 210/1000, train loss: -1.494E+00 ± 7.380E-02, valid loss: -1.536E+00 ± 4.673E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 211/1000, train loss: -1.503E+00 ± 5.268E-02, valid loss: -1.545E+00 ± 4.264E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 212/1000, train loss: -1.496E+00 ± 5.070E-02, valid loss: -1.544E+00 ± 3.836E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 213/1000, train loss: -1.512E+00 ± 5.491E-02, valid loss: -1.519E+00 ± 4.689E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 214/1000, train loss: -1.522E+00 ± 3.870E-02, valid loss: -1.509E+00 ± 5.765E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 215/1000, train loss: -1.520E+00 ± 4.666E-02, valid loss: -1.530E+00 ± 4.381E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 216/1000, train loss: -1.511E+00 ± 5.163E-02, valid loss: -1.521E+00 ± 6.174E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 217/1000, train loss: -1.510E+00 ± 5.201E-02, valid loss: -1.555E+00 ± 4.056E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 218/1000, train loss: -1.513E+00 ± 4.601E-02, valid loss: -1.548E+00 ± 4.783E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 219/1000, train loss: -1.516E+00 ± 5.364E-02, valid loss: -1.518E+00 ± 3.953E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 220/1000, train loss: -1.516E+00 ± 4.880E-02, valid loss: -1.526E+00 ± 5.607E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 221/1000, train loss: -1.496E+00 ± 5.839E-02, valid loss: -1.563E+00 ± 3.678E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 222/1000, train loss: -1.513E+00 ± 5.245E-02, valid loss: -1.530E+00 ± 5.102E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 223/1000, train loss: -1.513E+00 ± 4.908E-02, valid loss: -1.518E+00 ± 3.720E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 224/1000, train loss: -1.516E+00 ± 4.832E-02, valid loss: -1.507E+00 ± 3.511E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 225/1000, train loss: -1.518E+00 ± 5.753E-02, valid loss: -1.544E+00 ± 4.021E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 226/1000, train loss: -1.514E+00 ± 5.030E-02, valid loss: -1.549E+00 ± 4.014E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 227/1000, train loss: -1.504E+00 ± 5.771E-02, valid loss: -1.576E+00 ± 5.300E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 228/1000, train loss: -1.510E+00 ± 5.237E-02, valid loss: -1.558E+00 ± 4.990E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 229/1000, train loss: -1.525E+00 ± 5.487E-02, valid loss: -1.536E+00 ± 6.290E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 230/1000, train loss: -1.514E+00 ± 4.684E-02, valid loss: -1.559E+00 ± 3.851E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 231/1000, train loss: -1.526E+00 ± 5.273E-02, valid loss: -1.552E+00 ± 5.377E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 232/1000, train loss: -1.518E+00 ± 5.299E-02, valid loss: -1.541E+00 ± 3.175E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 233/1000, train loss: -1.525E+00 ± 4.414E-02, valid loss: -1.511E+00 ± 5.208E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 234/1000, train loss: -1.511E+00 ± 5.477E-02, valid loss: -1.560E+00 ± 5.642E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 235/1000, train loss: -1.518E+00 ± 5.619E-02, valid loss: -1.551E+00 ± 4.481E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 236/1000, train loss: -1.521E+00 ± 5.288E-02, valid loss: -1.535E+00 ± 4.423E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 237/1000, train loss: -1.518E+00 ± 6.286E-02, valid loss: -1.568E+00 ± 4.148E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 238/1000, train loss: -1.523E+00 ± 4.261E-02, valid loss: -1.568E+00 ± 4.011E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 239/1000, train loss: -1.517E+00 ± 5.394E-02, valid loss: -1.561E+00 ± 3.740E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 240/1000, train loss: -1.519E+00 ± 5.243E-02, valid loss: -1.558E+00 ± 3.500E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 241/1000, train loss: -1.525E+00 ± 5.191E-02, valid loss: -1.539E+00 ± 3.887E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 242/1000, train loss: -1.530E+00 ± 4.914E-02, valid loss: -1.563E+00 ± 4.854E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 243/1000, train loss: -1.519E+00 ± 5.729E-02, valid loss: -1.560E+00 ± 5.146E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 244/1000, train loss: -1.527E+00 ± 4.893E-02, valid loss: -1.579E+00 ± 4.134E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 245/1000, train loss: -1.516E+00 ± 6.110E-02, valid loss: -1.550E+00 ± 4.502E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 246/1000, train loss: -1.533E+00 ± 5.135E-02, valid loss: -1.542E+00 ± 5.044E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 247/1000, train loss: -1.524E+00 ± 5.374E-02, valid loss: -1.570E+00 ± 3.427E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 248/1000, train loss: -1.520E+00 ± 5.885E-02, valid loss: -1.541E+00 ± 3.701E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 249/1000, train loss: -1.524E+00 ± 5.121E-02, valid loss: -1.559E+00 ± 4.459E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 250/1000, train loss: -1.529E+00 ± 5.226E-02, valid loss: -1.583E+00 ± 2.975E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 251/1000, train loss: -1.531E+00 ± 5.236E-02, valid loss: -1.558E+00 ± 3.360E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 252/1000, train loss: -1.533E+00 ± 4.876E-02, valid loss: -1.547E+00 ± 2.959E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 253/1000, train loss: -1.526E+00 ± 5.020E-02, valid loss: -1.568E+00 ± 4.352E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 254/1000, train loss: -1.535E+00 ± 5.096E-02, valid loss: -1.564E+00 ± 3.837E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 255/1000, train loss: -1.528E+00 ± 5.635E-02, valid loss: -1.578E+00 ± 3.707E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 256/1000, train loss: -1.533E+00 ± 5.835E-02, valid loss: -1.552E+00 ± 5.612E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 257/1000, train loss: -1.542E+00 ± 4.155E-02, valid loss: -1.565E+00 ± 5.096E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 258/1000, train loss: -1.549E+00 ± 4.938E-02, valid loss: -1.567E+00 ± 7.490E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 259/1000, train loss: -1.545E+00 ± 4.649E-02, valid loss: -1.577E+00 ± 4.080E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 260/1000, train loss: -1.546E+00 ± 4.846E-02, valid loss: -1.548E+00 ± 3.486E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 261/1000, train loss: -1.534E+00 ± 5.934E-02, valid loss: -1.568E+00 ± 5.209E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 262/1000, train loss: -1.533E+00 ± 5.041E-02, valid loss: -1.594E+00 ± 3.266E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 263/1000, train loss: -1.550E+00 ± 5.724E-02, valid loss: -1.587E+00 ± 3.295E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 264/1000, train loss: -1.526E+00 ± 7.069E-02, valid loss: -1.588E+00 ± 3.358E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 265/1000, train loss: -1.549E+00 ± 4.805E-02, valid loss: -1.574E+00 ± 3.150E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 266/1000, train loss: -1.552E+00 ± 4.935E-02, valid loss: -1.581E+00 ± 3.485E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 267/1000, train loss: -1.547E+00 ± 5.338E-02, valid loss: -1.587E+00 ± 3.871E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 268/1000, train loss: -1.544E+00 ± 4.900E-02, valid loss: -1.593E+00 ± 2.887E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 269/1000, train loss: -1.544E+00 ± 5.446E-02, valid loss: -1.562E+00 ± 4.542E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 270/1000, train loss: -1.558E+00 ± 4.785E-02, valid loss: -1.590E+00 ± 4.036E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 271/1000, train loss: -1.549E+00 ± 4.648E-02, valid loss: -1.590E+00 ± 5.154E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 272/1000, train loss: -1.550E+00 ± 4.928E-02, valid loss: -1.592E+00 ± 5.110E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 273/1000, train loss: -1.552E+00 ± 5.336E-02, valid loss: -1.593E+00 ± 2.656E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 274/1000, train loss: -1.555E+00 ± 4.616E-02, valid loss: -1.593E+00 ± 3.032E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 275/1000, train loss: -1.558E+00 ± 5.043E-02, valid loss: -1.579E+00 ± 4.570E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 276/1000, train loss: -1.542E+00 ± 4.739E-02, valid loss: -1.578E+00 ± 3.581E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 277/1000, train loss: -1.554E+00 ± 5.369E-02, valid loss: -1.594E+00 ± 3.512E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 278/1000, train loss: -1.548E+00 ± 5.226E-02, valid loss: -1.572E+00 ± 2.442E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 279/1000, train loss: -1.552E+00 ± 4.634E-02, valid loss: -1.593E+00 ± 2.588E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 280/1000, train loss: -1.544E+00 ± 5.356E-02, valid loss: -1.573E+00 ± 3.462E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 281/1000, train loss: -1.549E+00 ± 5.330E-02, valid loss: -1.588E+00 ± 3.089E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 282/1000, train loss: -1.554E+00 ± 5.246E-02, valid loss: -1.601E+00 ± 4.343E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 283/1000, train loss: -1.550E+00 ± 4.929E-02, valid loss: -1.608E+00 ± 3.875E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 284/1000, train loss: -1.552E+00 ± 4.842E-02, valid loss: -1.623E+00 ± 5.031E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 285/1000, train loss: -1.551E+00 ± 5.164E-02, valid loss: -1.606E+00 ± 2.681E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 286/1000, train loss: -1.559E+00 ± 4.561E-02, valid loss: -1.584E+00 ± 4.781E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 287/1000, train loss: -1.556E+00 ± 4.432E-02, valid loss: -1.587E+00 ± 3.364E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 288/1000, train loss: -1.562E+00 ± 4.940E-02, valid loss: -1.617E+00 ± 4.818E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 289/1000, train loss: -1.560E+00 ± 5.470E-02, valid loss: -1.592E+00 ± 4.522E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 290/1000, train loss: -1.554E+00 ± 6.073E-02, valid loss: -1.598E+00 ± 5.022E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 291/1000, train loss: -1.557E+00 ± 4.362E-02, valid loss: -1.591E+00 ± 4.300E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 292/1000, train loss: -1.563E+00 ± 4.743E-02, valid loss: -1.590E+00 ± 3.610E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 293/1000, train loss: -1.557E+00 ± 5.565E-02, valid loss: -1.592E+00 ± 3.166E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 294/1000, train loss: -1.563E+00 ± 5.281E-02, valid loss: -1.559E+00 ± 4.039E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 295/1000, train loss: -1.559E+00 ± 5.427E-02, valid loss: -1.580E+00 ± 5.189E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 296/1000, train loss: -1.556E+00 ± 4.460E-02, valid loss: -1.593E+00 ± 5.639E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 297/1000, train loss: -1.553E+00 ± 5.167E-02, valid loss: -1.566E+00 ± 5.050E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 298/1000, train loss: -1.563E+00 ± 4.438E-02, valid loss: -1.617E+00 ± 2.674E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 299/1000, train loss: -1.558E+00 ± 4.813E-02, valid loss: -1.601E+00 ± 5.495E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 300/1000, train loss: -1.556E+00 ± 5.574E-02, valid loss: -1.607E+00 ± 3.463E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 301/1000, train loss: -1.567E+00 ± 4.032E-02, valid loss: -1.602E+00 ± 4.778E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 302/1000, train loss: -1.569E+00 ± 5.611E-02, valid loss: -1.611E+00 ± 4.385E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 303/1000, train loss: -1.565E+00 ± 4.965E-02, valid loss: -1.629E+00 ± 6.368E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 304/1000, train loss: -1.563E+00 ± 4.681E-02, valid loss: -1.590E+00 ± 4.257E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 305/1000, train loss: -1.565E+00 ± 4.722E-02, valid loss: -1.604E+00 ± 4.899E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 306/1000, train loss: -1.561E+00 ± 4.452E-02, valid loss: -1.586E+00 ± 5.156E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 307/1000, train loss: -1.564E+00 ± 4.364E-02, valid loss: -1.600E+00 ± 4.218E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 308/1000, train loss: -1.562E+00 ± 5.007E-02, valid loss: -1.625E+00 ± 4.310E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 309/1000, train loss: -1.569E+00 ± 5.765E-02, valid loss: -1.609E+00 ± 4.621E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 310/1000, train loss: -1.569E+00 ± 4.963E-02, valid loss: -1.605E+00 ± 3.072E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 311/1000, train loss: -1.569E+00 ± 4.977E-02, valid loss: -1.589E+00 ± 4.098E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 312/1000, train loss: -1.571E+00 ± 4.651E-02, valid loss: -1.593E+00 ± 3.931E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 313/1000, train loss: -1.566E+00 ± 5.181E-02, valid loss: -1.610E+00 ± 3.559E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 314/1000, train loss: -1.566E+00 ± 4.887E-02, valid loss: -1.625E+00 ± 4.167E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 315/1000, train loss: -1.563E+00 ± 5.291E-02, valid loss: -1.598E+00 ± 4.408E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 316/1000, train loss: -1.563E+00 ± 5.296E-02, valid loss: -1.578E+00 ± 3.624E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 317/1000, train loss: -1.574E+00 ± 4.056E-02, valid loss: -1.594E+00 ± 3.919E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 318/1000, train loss: -1.566E+00 ± 4.380E-02, valid loss: -1.585E+00 ± 2.897E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 319/1000, train loss: -1.568E+00 ± 4.483E-02, valid loss: -1.609E+00 ± 3.083E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 320/1000, train loss: -1.567E+00 ± 4.774E-02, valid loss: -1.634E+00 ± 3.612E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 321/1000, train loss: -1.569E+00 ± 5.388E-02, valid loss: -1.641E+00 ± 3.187E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 322/1000, train loss: -1.575E+00 ± 5.165E-02, valid loss: -1.620E+00 ± 5.531E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 323/1000, train loss: -1.569E+00 ± 4.991E-02, valid loss: -1.614E+00 ± 3.391E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 324/1000, train loss: -1.562E+00 ± 5.807E-02, valid loss: -1.616E+00 ± 2.679E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 325/1000, train loss: -1.573E+00 ± 5.079E-02, valid loss: -1.614E+00 ± 4.771E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 326/1000, train loss: -1.581E+00 ± 4.100E-02, valid loss: -1.615E+00 ± 3.039E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 327/1000, train loss: -1.579E+00 ± 4.675E-02, valid loss: -1.607E+00 ± 3.513E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 328/1000, train loss: -1.572E+00 ± 5.446E-02, valid loss: -1.598E+00 ± 3.316E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 329/1000, train loss: -1.574E+00 ± 4.547E-02, valid loss: -1.622E+00 ± 3.023E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 330/1000, train loss: -1.573E+00 ± 4.645E-02, valid loss: -1.615E+00 ± 3.436E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 331/1000, train loss: -1.561E+00 ± 4.961E-02, valid loss: -1.610E+00 ± 4.710E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 332/1000, train loss: -1.572E+00 ± 4.889E-02, valid loss: -1.613E+00 ± 5.027E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 333/1000, train loss: -1.574E+00 ± 5.125E-02, valid loss: -1.614E+00 ± 3.010E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 334/1000, train loss: -1.572E+00 ± 4.451E-02, valid loss: -1.604E+00 ± 4.231E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 335/1000, train loss: -1.574E+00 ± 4.257E-02, valid loss: -1.649E+00 ± 4.440E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 336/1000, train loss: -1.582E+00 ± 4.724E-02, valid loss: -1.624E+00 ± 3.055E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 337/1000, train loss: -1.582E+00 ± 4.989E-02, valid loss: -1.626E+00 ± 5.069E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 338/1000, train loss: -1.568E+00 ± 4.851E-02, valid loss: -1.633E+00 ± 2.468E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 339/1000, train loss: -1.569E+00 ± 5.030E-02, valid loss: -1.597E+00 ± 4.561E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 340/1000, train loss: -1.574E+00 ± 4.976E-02, valid loss: -1.625E+00 ± 3.724E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 341/1000, train loss: -1.578E+00 ± 4.682E-02, valid loss: -1.635E+00 ± 4.855E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 342/1000, train loss: -1.570E+00 ± 4.526E-02, valid loss: -1.619E+00 ± 4.223E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 343/1000, train loss: -1.587E+00 ± 4.397E-02, valid loss: -1.637E+00 ± 3.279E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 344/1000, train loss: -1.578E+00 ± 4.797E-02, valid loss: -1.637E+00 ± 4.419E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 345/1000, train loss: -1.584E+00 ± 4.327E-02, valid loss: -1.629E+00 ± 5.011E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 346/1000, train loss: -1.583E+00 ± 5.195E-02, valid loss: -1.597E+00 ± 2.087E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 347/1000, train loss: -1.574E+00 ± 4.642E-02, valid loss: -1.648E+00 ± 3.413E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 348/1000, train loss: -1.551E+00 ± 7.951E-02, valid loss: -1.598E+00 ± 3.081E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 349/1000, train loss: -1.568E+00 ± 4.591E-02, valid loss: -1.608E+00 ± 4.038E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 350/1000, train loss: -1.585E+00 ± 4.644E-02, valid loss: -1.622E+00 ± 4.172E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 351/1000, train loss: -1.580E+00 ± 5.391E-02, valid loss: -1.632E+00 ± 4.597E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 352/1000, train loss: -1.572E+00 ± 4.877E-02, valid loss: -1.627E+00 ± 3.334E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 353/1000, train loss: -1.587E+00 ± 4.905E-02, valid loss: -1.615E+00 ± 3.565E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 354/1000, train loss: -1.577E+00 ± 5.175E-02, valid loss: -1.642E+00 ± 4.349E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 355/1000, train loss: -1.579E+00 ± 4.725E-02, valid loss: -1.633E+00 ± 4.359E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 356/1000, train loss: -1.574E+00 ± 4.846E-02, valid loss: -1.619E+00 ± 3.883E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 357/1000, train loss: -1.584E+00 ± 4.248E-02, valid loss: -1.648E+00 ± 4.590E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 358/1000, train loss: -1.574E+00 ± 7.972E-02, valid loss: -1.603E+00 ± 4.616E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 359/1000, train loss: -1.574E+00 ± 4.429E-02, valid loss: -1.642E+00 ± 2.855E-02 \n",
      "INFO:yieldforecast.train.EarlyStopping:EarlyStopping: finish training\n",
      "INFO:yieldforecast.train.train:Epoch: 360/1000, train loss: -1.584E+00 ± 4.322E-02, valid loss: -1.643E+00 ± 3.846E-02 \n",
      "\u001b[32m[I 2021-05-25 16:24:52,754]\u001b[0m Trial 56 finished with value: -0.388711054441266 and parameters: {'entropy': 0.22908070503262984, 'α': 9.939829123977896e-05, 'noise': 0.0566271924901741, 'gamma': 0.6881551300895297}. Best is trial 52 with value: -0.43219132566643687.\u001b[0m\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'Correlation': 0.38871105444126597,\n",
      " 'MAE': 412.8554,\n",
      " 'MAPE': 13.053250312805176,\n",
      " 'MSE': 318164.5,\n",
      " 'R2': -0.037287643957316874}\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "INFO:yieldforecast.train.train:Epoch: 001/1000, train loss: -1.390E-01 ± 7.568E-01, valid loss: -1.208E+00 ± 3.504E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 002/1000, train loss: -1.246E+00 ± 6.542E-02, valid loss: -1.271E+00 ± 3.339E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 003/1000, train loss: -1.259E+00 ± 7.708E-02, valid loss: -1.271E+00 ± 4.218E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 004/1000, train loss: -1.269E+00 ± 4.988E-02, valid loss: -1.239E+00 ± 1.024E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 005/1000, train loss: -1.258E+00 ± 8.468E-02, valid loss: -1.274E+00 ± 2.596E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 006/1000, train loss: -1.263E+00 ± 7.324E-02, valid loss: -1.267E+00 ± 4.450E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 007/1000, train loss: -1.269E+00 ± 7.424E-02, valid loss: -1.262E+00 ± 4.855E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 008/1000, train loss: -1.272E+00 ± 7.970E-02, valid loss: -1.277E+00 ± 4.214E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 009/1000, train loss: -1.274E+00 ± 7.237E-02, valid loss: -1.234E+00 ± 1.139E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 010/1000, train loss: -1.276E+00 ± 8.328E-02, valid loss: -1.277E+00 ± 8.358E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 011/1000, train loss: -1.273E+00 ± 7.642E-02, valid loss: -1.282E+00 ± 3.375E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 012/1000, train loss: -1.283E+00 ± 7.052E-02, valid loss: -1.278E+00 ± 6.205E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 013/1000, train loss: -1.274E+00 ± 7.914E-02, valid loss: -1.292E+00 ± 8.164E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 014/1000, train loss: -1.276E+00 ± 7.956E-02, valid loss: -1.289E+00 ± 3.986E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 015/1000, train loss: -1.289E+00 ± 7.060E-02, valid loss: -1.303E+00 ± 3.645E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 016/1000, train loss: -1.296E+00 ± 4.597E-02, valid loss: -1.257E+00 ± 1.389E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 017/1000, train loss: -1.310E+00 ± 4.930E-02, valid loss: -1.274E+00 ± 1.344E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 018/1000, train loss: -1.294E+00 ± 1.031E-01, valid loss: -1.317E+00 ± 4.030E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 019/1000, train loss: -1.305E+00 ± 9.516E-02, valid loss: -1.312E+00 ± 3.214E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 020/1000, train loss: -1.317E+00 ± 4.370E-02, valid loss: -1.308E+00 ± 1.466E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 021/1000, train loss: -1.318E+00 ± 7.208E-02, valid loss: -1.292E+00 ± 1.427E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 022/1000, train loss: -1.321E+00 ± 8.175E-02, valid loss: -1.336E+00 ± 3.291E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 023/1000, train loss: -1.323E+00 ± 7.713E-02, valid loss: -1.298E+00 ± 1.326E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 024/1000, train loss: -1.323E+00 ± 8.931E-02, valid loss: -1.335E+00 ± 3.807E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 025/1000, train loss: -1.323E+00 ± 9.294E-02, valid loss: -1.344E+00 ± 5.030E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 026/1000, train loss: -1.329E+00 ± 8.969E-02, valid loss: -1.319E+00 ± 1.458E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 027/1000, train loss: -1.316E+00 ± 9.431E-02, valid loss: -1.376E+00 ± 3.034E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 028/1000, train loss: -1.327E+00 ± 8.197E-02, valid loss: -1.331E+00 ± 3.202E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 029/1000, train loss: -1.327E+00 ± 8.178E-02, valid loss: -1.359E+00 ± 5.518E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 030/1000, train loss: -1.331E+00 ± 8.471E-02, valid loss: -1.374E+00 ± 4.980E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 031/1000, train loss: -1.331E+00 ± 9.991E-02, valid loss: -1.322E+00 ± 4.590E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 032/1000, train loss: -1.337E+00 ± 8.704E-02, valid loss: -1.364E+00 ± 4.996E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 033/1000, train loss: -1.336E+00 ± 8.819E-02, valid loss: -1.355E+00 ± 4.271E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 034/1000, train loss: -1.340E+00 ± 9.559E-02, valid loss: -1.373E+00 ± 3.267E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 035/1000, train loss: -1.353E+00 ± 4.486E-02, valid loss: -1.343E+00 ± 1.369E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 036/1000, train loss: -1.342E+00 ± 9.022E-02, valid loss: -1.368E+00 ± 2.744E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 037/1000, train loss: -1.352E+00 ± 7.211E-02, valid loss: -1.352E+00 ± 5.164E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 038/1000, train loss: -1.346E+00 ± 8.785E-02, valid loss: -1.373E+00 ± 3.729E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 039/1000, train loss: -1.348E+00 ± 8.221E-02, valid loss: -1.351E+00 ± 3.020E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 040/1000, train loss: -1.354E+00 ± 7.648E-02, valid loss: -1.355E+00 ± 1.029E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 041/1000, train loss: -1.353E+00 ± 7.739E-02, valid loss: -1.371E+00 ± 3.195E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 042/1000, train loss: -1.347E+00 ± 9.441E-02, valid loss: -1.379E+00 ± 3.897E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 043/1000, train loss: -1.358E+00 ± 6.730E-02, valid loss: -1.363E+00 ± 4.760E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 044/1000, train loss: -1.353E+00 ± 9.519E-02, valid loss: -1.368E+00 ± 2.812E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 045/1000, train loss: -1.353E+00 ± 9.452E-02, valid loss: -1.382E+00 ± 3.478E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 046/1000, train loss: -1.359E+00 ± 8.020E-02, valid loss: -1.375E+00 ± 4.847E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 047/1000, train loss: -1.364E+00 ± 7.741E-02, valid loss: -1.357E+00 ± 1.295E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 048/1000, train loss: -1.368E+00 ± 6.914E-02, valid loss: -1.345E+00 ± 1.392E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 049/1000, train loss: -1.372E+00 ± 6.403E-02, valid loss: -1.357E+00 ± 1.559E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 050/1000, train loss: -1.373E+00 ± 7.460E-02, valid loss: -1.368E+00 ± 1.265E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 051/1000, train loss: -1.369E+00 ± 9.141E-02, valid loss: -1.407E+00 ± 5.268E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 052/1000, train loss: -1.368E+00 ± 8.825E-02, valid loss: -1.404E+00 ± 4.494E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 053/1000, train loss: -1.366E+00 ± 9.005E-02, valid loss: -1.380E+00 ± 2.713E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 054/1000, train loss: -1.382E+00 ± 6.550E-02, valid loss: -1.395E+00 ± 6.059E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 055/1000, train loss: -1.378E+00 ± 8.193E-02, valid loss: -1.389E+00 ± 3.551E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 056/1000, train loss: -1.374E+00 ± 7.823E-02, valid loss: -1.416E+00 ± 6.080E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 057/1000, train loss: -1.377E+00 ± 6.795E-02, valid loss: -1.416E+00 ± 3.484E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 058/1000, train loss: -1.378E+00 ± 7.314E-02, valid loss: -1.403E+00 ± 5.094E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 059/1000, train loss: -1.394E+00 ± 5.135E-02, valid loss: -1.355E+00 ± 1.299E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 060/1000, train loss: -1.379E+00 ± 8.990E-02, valid loss: -1.405E+00 ± 3.607E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 061/1000, train loss: -1.387E+00 ± 6.595E-02, valid loss: -1.376E+00 ± 5.067E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 062/1000, train loss: -1.385E+00 ± 8.457E-02, valid loss: -1.429E+00 ± 4.386E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 063/1000, train loss: -1.391E+00 ± 6.143E-02, valid loss: -1.378E+00 ± 1.521E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 064/1000, train loss: -1.394E+00 ± 7.049E-02, valid loss: -1.361E+00 ± 1.456E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 065/1000, train loss: -1.377E+00 ± 8.744E-02, valid loss: -1.431E+00 ± 4.250E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 066/1000, train loss: -1.395E+00 ± 7.560E-02, valid loss: -1.414E+00 ± 2.308E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 067/1000, train loss: -1.390E+00 ± 6.658E-02, valid loss: -1.401E+00 ± 5.772E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 068/1000, train loss: -1.384E+00 ± 8.532E-02, valid loss: -1.401E+00 ± 3.906E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 069/1000, train loss: -1.397E+00 ± 6.671E-02, valid loss: -1.391E+00 ± 1.426E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 070/1000, train loss: -1.396E+00 ± 7.378E-02, valid loss: -1.408E+00 ± 3.601E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 071/1000, train loss: -1.392E+00 ± 8.640E-02, valid loss: -1.427E+00 ± 4.666E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 072/1000, train loss: -1.387E+00 ± 8.250E-02, valid loss: -1.340E+00 ± 1.234E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 073/1000, train loss: -1.388E+00 ± 7.874E-02, valid loss: -1.432E+00 ± 5.416E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 074/1000, train loss: -1.392E+00 ± 8.230E-02, valid loss: -1.438E+00 ± 3.280E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 075/1000, train loss: -1.400E+00 ± 6.719E-02, valid loss: -1.376E+00 ± 1.264E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 076/1000, train loss: -1.408E+00 ± 5.081E-02, valid loss: -1.378E+00 ± 1.344E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 077/1000, train loss: -1.398E+00 ± 8.149E-02, valid loss: -1.427E+00 ± 4.517E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 078/1000, train loss: -1.383E+00 ± 9.782E-02, valid loss: -1.440E+00 ± 3.273E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 079/1000, train loss: -1.405E+00 ± 6.455E-02, valid loss: -1.404E+00 ± 1.116E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 080/1000, train loss: -1.396E+00 ± 8.627E-02, valid loss: -1.421E+00 ± 3.357E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 081/1000, train loss: -1.410E+00 ± 5.574E-02, valid loss: -1.385E+00 ± 1.529E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 082/1000, train loss: -1.403E+00 ± 8.512E-02, valid loss: -1.404E+00 ± 4.438E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 083/1000, train loss: -1.401E+00 ± 8.899E-02, valid loss: -1.428E+00 ± 3.831E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 084/1000, train loss: -1.404E+00 ± 8.410E-02, valid loss: -1.463E+00 ± 2.728E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 085/1000, train loss: -1.411E+00 ± 6.197E-02, valid loss: -1.396E+00 ± 1.351E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 086/1000, train loss: -1.413E+00 ± 6.839E-02, valid loss: -1.443E+00 ± 4.864E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 087/1000, train loss: -1.405E+00 ± 7.877E-02, valid loss: -1.441E+00 ± 3.583E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 088/1000, train loss: -1.404E+00 ± 6.806E-02, valid loss: -1.456E+00 ± 2.472E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 089/1000, train loss: -1.411E+00 ± 8.050E-02, valid loss: -1.442E+00 ± 3.902E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 090/1000, train loss: -1.414E+00 ± 7.853E-02, valid loss: -1.425E+00 ± 3.422E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 091/1000, train loss: -1.411E+00 ± 8.117E-02, valid loss: -1.453E+00 ± 4.400E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 092/1000, train loss: -1.416E+00 ± 7.000E-02, valid loss: -1.402E+00 ± 1.284E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 093/1000, train loss: -1.407E+00 ± 1.014E-01, valid loss: -1.412E+00 ± 7.939E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 094/1000, train loss: -1.409E+00 ± 8.669E-02, valid loss: -1.453E+00 ± 3.007E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 095/1000, train loss: -1.406E+00 ± 7.904E-02, valid loss: -1.468E+00 ± 3.983E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 096/1000, train loss: -1.401E+00 ± 8.812E-02, valid loss: -1.430E+00 ± 3.864E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 097/1000, train loss: -1.420E+00 ± 4.985E-02, valid loss: -1.433E+00 ± 1.230E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 098/1000, train loss: -1.415E+00 ± 6.817E-02, valid loss: -1.411E+00 ± 1.415E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 099/1000, train loss: -1.405E+00 ± 7.738E-02, valid loss: -1.437E+00 ± 3.911E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 100/1000, train loss: -1.418E+00 ± 7.672E-02, valid loss: -1.424E+00 ± 6.816E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 101/1000, train loss: -1.412E+00 ± 8.517E-02, valid loss: -1.454E+00 ± 3.911E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 102/1000, train loss: -1.417E+00 ± 7.918E-02, valid loss: -1.450E+00 ± 4.006E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 103/1000, train loss: -1.420E+00 ± 7.306E-02, valid loss: -1.455E+00 ± 3.088E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 104/1000, train loss: -1.422E+00 ± 6.623E-02, valid loss: -1.430E+00 ± 1.238E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 105/1000, train loss: -1.411E+00 ± 6.027E-02, valid loss: -1.459E+00 ± 7.746E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 106/1000, train loss: -1.424E+00 ± 7.365E-02, valid loss: -1.406E+00 ± 1.220E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 107/1000, train loss: -1.417E+00 ± 6.918E-02, valid loss: -1.439E+00 ± 7.333E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 108/1000, train loss: -1.415E+00 ± 1.243E-01, valid loss: -1.442E+00 ± 2.425E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 109/1000, train loss: -1.419E+00 ± 8.061E-02, valid loss: -1.453E+00 ± 4.412E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 110/1000, train loss: -1.434E+00 ± 5.614E-02, valid loss: -1.406E+00 ± 1.341E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 111/1000, train loss: -1.430E+00 ± 6.800E-02, valid loss: -1.437E+00 ± 4.739E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 112/1000, train loss: -1.422E+00 ± 9.687E-02, valid loss: -1.436E+00 ± 5.252E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 113/1000, train loss: -1.414E+00 ± 7.542E-02, valid loss: -1.445E+00 ± 3.096E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 114/1000, train loss: -1.420E+00 ± 7.826E-02, valid loss: -1.436E+00 ± 1.436E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 115/1000, train loss: -1.412E+00 ± 8.620E-02, valid loss: -1.431E+00 ± 3.913E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 116/1000, train loss: -1.432E+00 ± 5.072E-02, valid loss: -1.436E+00 ± 1.314E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 117/1000, train loss: -1.423E+00 ± 8.633E-02, valid loss: -1.454E+00 ± 2.776E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 118/1000, train loss: -1.420E+00 ± 9.957E-02, valid loss: -1.475E+00 ± 3.941E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 119/1000, train loss: -1.424E+00 ± 8.545E-02, valid loss: -1.434E+00 ± 6.920E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 120/1000, train loss: -1.430E+00 ± 8.666E-02, valid loss: -1.428E+00 ± 3.861E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 121/1000, train loss: -1.426E+00 ± 6.446E-02, valid loss: -1.412E+00 ± 1.215E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 122/1000, train loss: -1.426E+00 ± 6.963E-02, valid loss: -1.428E+00 ± 1.214E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 123/1000, train loss: -1.426E+00 ± 6.860E-02, valid loss: -1.439E+00 ± 1.055E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 124/1000, train loss: -1.423E+00 ± 8.311E-02, valid loss: -1.439E+00 ± 1.198E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 125/1000, train loss: -1.428E+00 ± 7.802E-02, valid loss: -1.455E+00 ± 4.761E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 126/1000, train loss: -1.417E+00 ± 8.350E-02, valid loss: -1.471E+00 ± 4.615E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 127/1000, train loss: -1.423E+00 ± 7.404E-02, valid loss: -1.454E+00 ± 3.461E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 128/1000, train loss: -1.424E+00 ± 8.066E-02, valid loss: -1.478E+00 ± 5.642E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 129/1000, train loss: -1.433E+00 ± 6.906E-02, valid loss: -1.467E+00 ± 5.001E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 130/1000, train loss: -1.421E+00 ± 8.855E-02, valid loss: -1.496E+00 ± 3.656E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 131/1000, train loss: -1.423E+00 ± 1.005E-01, valid loss: -1.485E+00 ± 4.243E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 132/1000, train loss: -1.438E+00 ± 4.713E-02, valid loss: -1.419E+00 ± 1.218E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 133/1000, train loss: -1.429E+00 ± 8.770E-02, valid loss: -1.417E+00 ± 1.364E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 134/1000, train loss: -1.430E+00 ± 7.974E-02, valid loss: -1.454E+00 ± 6.392E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 135/1000, train loss: -1.437E+00 ± 7.828E-02, valid loss: -1.464E+00 ± 5.438E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 136/1000, train loss: -1.433E+00 ± 9.603E-02, valid loss: -1.457E+00 ± 2.571E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 137/1000, train loss: -1.424E+00 ± 8.980E-02, valid loss: -1.469E+00 ± 3.778E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 138/1000, train loss: -1.437E+00 ± 6.985E-02, valid loss: -1.485E+00 ± 5.234E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 139/1000, train loss: -1.422E+00 ± 9.444E-02, valid loss: -1.470E+00 ± 4.675E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 140/1000, train loss: -1.441E+00 ± 5.955E-02, valid loss: -1.429E+00 ± 1.219E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 141/1000, train loss: -1.422E+00 ± 1.093E-01, valid loss: -1.483E+00 ± 4.756E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 142/1000, train loss: -1.432E+00 ± 7.684E-02, valid loss: -1.451E+00 ± 5.614E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 143/1000, train loss: -1.437E+00 ± 9.395E-02, valid loss: -1.475E+00 ± 3.931E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 144/1000, train loss: -1.437E+00 ± 7.275E-02, valid loss: -1.457E+00 ± 1.290E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 145/1000, train loss: -1.440E+00 ± 7.457E-02, valid loss: -1.481E+00 ± 3.243E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 146/1000, train loss: -1.441E+00 ± 9.252E-02, valid loss: -1.472E+00 ± 4.254E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 147/1000, train loss: -1.446E+00 ± 7.244E-02, valid loss: -1.491E+00 ± 5.033E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 148/1000, train loss: -1.444E+00 ± 7.248E-02, valid loss: -1.479E+00 ± 5.313E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 149/1000, train loss: -1.435E+00 ± 1.057E-01, valid loss: -1.474E+00 ± 3.718E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 150/1000, train loss: -1.436E+00 ± 7.907E-02, valid loss: -1.474E+00 ± 4.605E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 151/1000, train loss: -1.439E+00 ± 8.442E-02, valid loss: -1.485E+00 ± 3.924E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 152/1000, train loss: -1.432E+00 ± 8.454E-02, valid loss: -1.465E+00 ± 3.750E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 153/1000, train loss: -1.441E+00 ± 9.317E-02, valid loss: -1.450E+00 ± 4.679E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 154/1000, train loss: -1.440E+00 ± 6.630E-02, valid loss: -1.474E+00 ± 4.679E-02 \n",
      "INFO:yieldforecast.train.EarlyStopping:EarlyStopping: finish training\n",
      "INFO:yieldforecast.train.train:Epoch: 155/1000, train loss: -1.437E+00 ± 8.143E-02, valid loss: -1.475E+00 ± 3.472E-02 \n",
      "\u001b[32m[I 2021-05-25 16:30:06,947]\u001b[0m Trial 57 finished with value: -0.37017414837907353 and parameters: {'entropy': 0.19839331992927065, 'α': 5.022766231671381e-05, 'noise': 0.09106557872304138, 'gamma': 0.869466673107354}. Best is trial 52 with value: -0.43219132566643687.\u001b[0m\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'Correlation': 0.37017414837907353,\n",
      " 'MAE': 483.0212,\n",
      " 'MAPE': 14.879447221755981,\n",
      " 'MSE': 392566.72,\n",
      " 'R2': -0.27985552107733236}\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "INFO:yieldforecast.train.train:Epoch: 001/1000, train loss: -5.317E-01 ± 6.331E-01, valid loss: -1.137E+00 ± 4.214E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 002/1000, train loss: -1.129E+00 ± 7.302E-02, valid loss: -1.151E+00 ± 4.407E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 003/1000, train loss: -1.134E+00 ± 7.502E-02, valid loss: -1.129E+00 ± 4.056E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 004/1000, train loss: -1.143E+00 ± 5.391E-02, valid loss: -1.120E+00 ± 8.774E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 005/1000, train loss: -1.136E+00 ± 7.361E-02, valid loss: -1.132E+00 ± 3.140E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 006/1000, train loss: -1.142E+00 ± 9.782E-02, valid loss: -1.147E+00 ± 3.211E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 007/1000, train loss: -1.141E+00 ± 6.585E-02, valid loss: -1.152E+00 ± 3.776E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 008/1000, train loss: -1.152E+00 ± 6.045E-02, valid loss: -1.154E+00 ± 4.516E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 009/1000, train loss: -1.147E+00 ± 7.648E-02, valid loss: -1.182E+00 ± 3.746E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 010/1000, train loss: -1.152E+00 ± 7.924E-02, valid loss: -1.172E+00 ± 4.384E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 011/1000, train loss: -1.168E+00 ± 6.996E-02, valid loss: -1.177E+00 ± 2.563E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 012/1000, train loss: -1.176E+00 ± 8.356E-02, valid loss: -1.210E+00 ± 4.388E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 013/1000, train loss: -1.188E+00 ± 8.186E-02, valid loss: -1.203E+00 ± 6.548E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 014/1000, train loss: -1.190E+00 ± 4.495E-02, valid loss: -1.169E+00 ± 1.219E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 015/1000, train loss: -1.194E+00 ± 7.221E-02, valid loss: -1.188E+00 ± 1.125E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 016/1000, train loss: -1.210E+00 ± 5.975E-02, valid loss: -1.149E+00 ± 1.381E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 017/1000, train loss: -1.195E+00 ± 7.899E-02, valid loss: -1.235E+00 ± 3.065E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 018/1000, train loss: -1.203E+00 ± 8.508E-02, valid loss: -1.219E+00 ± 3.368E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 019/1000, train loss: -1.210E+00 ± 8.107E-02, valid loss: -1.215E+00 ± 2.885E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 020/1000, train loss: -1.213E+00 ± 7.536E-02, valid loss: -1.179E+00 ± 1.297E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 021/1000, train loss: -1.217E+00 ± 6.579E-02, valid loss: -1.201E+00 ± 1.448E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 022/1000, train loss: -1.211E+00 ± 8.211E-02, valid loss: -1.237E+00 ± 4.602E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 023/1000, train loss: -1.226E+00 ± 7.320E-02, valid loss: -1.215E+00 ± 3.809E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 024/1000, train loss: -1.222E+00 ± 7.068E-02, valid loss: -1.241E+00 ± 2.642E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 025/1000, train loss: -1.222E+00 ± 6.084E-02, valid loss: -1.228E+00 ± 3.916E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 026/1000, train loss: -1.228E+00 ± 5.707E-02, valid loss: -1.267E+00 ± 4.237E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 027/1000, train loss: -1.222E+00 ± 9.066E-02, valid loss: -1.255E+00 ± 3.036E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 028/1000, train loss: -1.240E+00 ± 4.740E-02, valid loss: -1.229E+00 ± 1.118E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 029/1000, train loss: -1.224E+00 ± 1.021E-01, valid loss: -1.253E+00 ± 4.385E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 030/1000, train loss: -1.224E+00 ± 9.160E-02, valid loss: -1.218E+00 ± 4.042E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 031/1000, train loss: -1.231E+00 ± 8.217E-02, valid loss: -1.264E+00 ± 2.947E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 032/1000, train loss: -1.254E+00 ± 4.773E-02, valid loss: -1.230E+00 ± 1.232E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 033/1000, train loss: -1.241E+00 ± 7.408E-02, valid loss: -1.249E+00 ± 3.955E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 034/1000, train loss: -1.245E+00 ± 8.440E-02, valid loss: -1.244E+00 ± 4.740E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 035/1000, train loss: -1.244E+00 ± 7.175E-02, valid loss: -1.268E+00 ± 4.140E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 036/1000, train loss: -1.248E+00 ± 8.549E-02, valid loss: -1.258E+00 ± 4.630E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 037/1000, train loss: -1.245E+00 ± 7.688E-02, valid loss: -1.266E+00 ± 3.133E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 038/1000, train loss: -1.259E+00 ± 6.627E-02, valid loss: -1.266E+00 ± 3.548E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 039/1000, train loss: -1.256E+00 ± 7.973E-02, valid loss: -1.290E+00 ± 4.479E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 040/1000, train loss: -1.257E+00 ± 7.619E-02, valid loss: -1.276E+00 ± 6.034E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 041/1000, train loss: -1.267E+00 ± 7.798E-02, valid loss: -1.280E+00 ± 3.826E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 042/1000, train loss: -1.279E+00 ± 5.455E-02, valid loss: -1.248E+00 ± 1.045E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 043/1000, train loss: -1.275E+00 ± 6.154E-02, valid loss: -1.267E+00 ± 1.126E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 044/1000, train loss: -1.273E+00 ± 6.936E-02, valid loss: -1.256E+00 ± 1.181E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 045/1000, train loss: -1.275E+00 ± 7.854E-02, valid loss: -1.309E+00 ± 3.140E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 046/1000, train loss: -1.287E+00 ± 6.771E-02, valid loss: -1.297E+00 ± 2.799E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 047/1000, train loss: -1.289E+00 ± 6.145E-02, valid loss: -1.273E+00 ± 5.454E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 048/1000, train loss: -1.277E+00 ± 8.442E-02, valid loss: -1.309E+00 ± 4.136E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 049/1000, train loss: -1.278E+00 ± 7.868E-02, valid loss: -1.275E+00 ± 2.998E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 050/1000, train loss: -1.282E+00 ± 6.538E-02, valid loss: -1.239E+00 ± 1.025E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 051/1000, train loss: -1.290E+00 ± 7.632E-02, valid loss: -1.309E+00 ± 5.138E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 052/1000, train loss: -1.296E+00 ± 7.469E-02, valid loss: -1.299E+00 ± 5.074E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 053/1000, train loss: -1.286E+00 ± 7.314E-02, valid loss: -1.323E+00 ± 3.839E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 054/1000, train loss: -1.292E+00 ± 6.959E-02, valid loss: -1.281E+00 ± 1.253E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 055/1000, train loss: -1.303E+00 ± 6.579E-02, valid loss: -1.316E+00 ± 4.691E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 056/1000, train loss: -1.294E+00 ± 6.212E-02, valid loss: -1.281E+00 ± 3.667E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 057/1000, train loss: -1.299E+00 ± 6.491E-02, valid loss: -1.331E+00 ± 4.040E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 058/1000, train loss: -1.305E+00 ± 5.984E-02, valid loss: -1.301E+00 ± 5.514E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 059/1000, train loss: -1.292E+00 ± 7.084E-02, valid loss: -1.295E+00 ± 2.654E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 060/1000, train loss: -1.304E+00 ± 6.616E-02, valid loss: -1.285E+00 ± 1.216E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 061/1000, train loss: -1.300E+00 ± 8.437E-02, valid loss: -1.318E+00 ± 4.645E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 062/1000, train loss: -1.299E+00 ± 7.457E-02, valid loss: -1.332E+00 ± 4.435E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 063/1000, train loss: -1.302E+00 ± 6.518E-02, valid loss: -1.267E+00 ± 1.126E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 064/1000, train loss: -1.310E+00 ± 6.969E-02, valid loss: -1.301E+00 ± 3.839E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 065/1000, train loss: -1.299E+00 ± 8.843E-02, valid loss: -1.315E+00 ± 3.808E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 066/1000, train loss: -1.300E+00 ± 8.417E-02, valid loss: -1.321E+00 ± 4.333E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 067/1000, train loss: -1.303E+00 ± 7.434E-02, valid loss: -1.328E+00 ± 3.767E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 068/1000, train loss: -1.311E+00 ± 6.151E-02, valid loss: -1.327E+00 ± 4.413E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 069/1000, train loss: -1.291E+00 ± 1.056E-01, valid loss: -1.336E+00 ± 4.091E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 070/1000, train loss: -1.297E+00 ± 7.621E-02, valid loss: -1.359E+00 ± 3.618E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 071/1000, train loss: -1.324E+00 ± 4.879E-02, valid loss: -1.320E+00 ± 1.057E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 072/1000, train loss: -1.307E+00 ± 6.332E-02, valid loss: -1.299E+00 ± 1.158E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 073/1000, train loss: -1.314E+00 ± 5.714E-02, valid loss: -1.305E+00 ± 1.035E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 074/1000, train loss: -1.317E+00 ± 7.592E-02, valid loss: -1.289E+00 ± 6.112E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 075/1000, train loss: -1.314E+00 ± 7.261E-02, valid loss: -1.335E+00 ± 3.393E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 076/1000, train loss: -1.314E+00 ± 7.552E-02, valid loss: -1.338E+00 ± 4.676E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 077/1000, train loss: -1.314E+00 ± 7.361E-02, valid loss: -1.322E+00 ± 3.175E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 078/1000, train loss: -1.310E+00 ± 8.633E-02, valid loss: -1.348E+00 ± 3.921E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 079/1000, train loss: -1.310E+00 ± 9.385E-02, valid loss: -1.329E+00 ± 2.993E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 080/1000, train loss: -1.312E+00 ± 7.722E-02, valid loss: -1.334E+00 ± 4.069E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 081/1000, train loss: -1.313E+00 ± 8.161E-02, valid loss: -1.328E+00 ± 2.715E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 082/1000, train loss: -1.307E+00 ± 9.122E-02, valid loss: -1.329E+00 ± 5.446E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 083/1000, train loss: -1.317E+00 ± 6.339E-02, valid loss: -1.325E+00 ± 1.287E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 084/1000, train loss: -1.318E+00 ± 7.387E-02, valid loss: -1.339E+00 ± 4.216E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 085/1000, train loss: -1.317E+00 ± 7.834E-02, valid loss: -1.336E+00 ± 3.450E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 086/1000, train loss: -1.324E+00 ± 6.766E-02, valid loss: -1.275E+00 ± 1.270E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 087/1000, train loss: -1.327E+00 ± 7.090E-02, valid loss: -1.328E+00 ± 2.855E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 088/1000, train loss: -1.315E+00 ± 8.660E-02, valid loss: -1.342E+00 ± 4.091E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 089/1000, train loss: -1.324E+00 ± 8.417E-02, valid loss: -1.356E+00 ± 3.303E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 090/1000, train loss: -1.318E+00 ± 8.045E-02, valid loss: -1.319E+00 ± 3.852E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 091/1000, train loss: -1.317E+00 ± 8.214E-02, valid loss: -1.356E+00 ± 3.325E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 092/1000, train loss: -1.335E+00 ± 6.097E-02, valid loss: -1.332E+00 ± 5.363E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 093/1000, train loss: -1.327E+00 ± 6.813E-02, valid loss: -1.329E+00 ± 5.519E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 094/1000, train loss: -1.317E+00 ± 7.353E-02, valid loss: -1.342E+00 ± 3.371E-02 \n",
      "INFO:yieldforecast.train.EarlyStopping:EarlyStopping: finish training\n",
      "INFO:yieldforecast.train.train:Epoch: 095/1000, train loss: -1.323E+00 ± 6.873E-02, valid loss: -1.354E+00 ± 3.287E-02 \n",
      "\u001b[32m[I 2021-05-25 16:33:18,911]\u001b[0m Trial 58 finished with value: -0.26412366033772544 and parameters: {'entropy': 0.2867965755302767, 'α': 7.44800299986888e-05, 'noise': 0.04225129231252166, 'gamma': 0.7267158670767784}. Best is trial 52 with value: -0.43219132566643687.\u001b[0m\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'Correlation': 0.26412366033772544,\n",
      " 'MAE': 489.38147,\n",
      " 'MAPE': 15.239062905311584,\n",
      " 'MSE': 415387.97,\n",
      " 'R2': -0.3542578857593892}\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "INFO:yieldforecast.train.train:Epoch: 001/1000, train loss: 2.121E-01 ± 1.998E-01, valid loss: -3.108E-01 ± 2.225E-03 \n",
      "INFO:yieldforecast.train.train:Epoch: 002/1000, train loss: -9.147E-01 ± 2.016E-01, valid loss: -1.031E+00 ± 4.197E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 003/1000, train loss: -1.029E+00 ± 5.471E-02, valid loss: -1.044E+00 ± 3.922E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 004/1000, train loss: -1.030E+00 ± 5.741E-02, valid loss: -1.044E+00 ± 2.744E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 005/1000, train loss: -1.035E+00 ± 6.409E-02, valid loss: -1.042E+00 ± 2.093E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 006/1000, train loss: -1.039E+00 ± 6.210E-02, valid loss: -1.041E+00 ± 4.464E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 007/1000, train loss: -1.038E+00 ± 6.144E-02, valid loss: -1.059E+00 ± 3.045E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 008/1000, train loss: -1.046E+00 ± 6.478E-02, valid loss: -1.009E+00 ± 7.357E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 009/1000, train loss: -1.048E+00 ± 5.305E-02, valid loss: -1.042E+00 ± 4.287E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 010/1000, train loss: -1.044E+00 ± 6.044E-02, valid loss: -1.057E+00 ± 3.140E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 011/1000, train loss: -1.042E+00 ± 6.286E-02, valid loss: -1.056E+00 ± 3.102E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 012/1000, train loss: -1.041E+00 ± 6.044E-02, valid loss: -1.065E+00 ± 4.360E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 013/1000, train loss: -1.047E+00 ± 6.702E-02, valid loss: -1.057E+00 ± 3.294E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 014/1000, train loss: -1.045E+00 ± 5.954E-02, valid loss: -1.062E+00 ± 2.514E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 015/1000, train loss: -1.050E+00 ± 6.542E-02, valid loss: -1.047E+00 ± 3.582E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 016/1000, train loss: -1.057E+00 ± 3.527E-02, valid loss: -1.031E+00 ± 1.056E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 017/1000, train loss: -1.049E+00 ± 5.727E-02, valid loss: -1.068E+00 ± 3.263E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 018/1000, train loss: -1.061E+00 ± 3.825E-02, valid loss: -1.030E+00 ± 1.035E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 019/1000, train loss: -1.053E+00 ± 6.887E-02, valid loss: -1.061E+00 ± 4.955E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 020/1000, train loss: -1.049E+00 ± 6.843E-02, valid loss: -1.072E+00 ± 1.862E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 021/1000, train loss: -1.055E+00 ± 5.681E-02, valid loss: -1.066E+00 ± 2.220E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 022/1000, train loss: -1.058E+00 ± 5.842E-02, valid loss: -1.039E+00 ± 1.060E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 023/1000, train loss: -1.051E+00 ± 7.375E-02, valid loss: -1.076E+00 ± 4.225E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 024/1000, train loss: -1.056E+00 ± 7.067E-02, valid loss: -1.056E+00 ± 4.221E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 025/1000, train loss: -1.057E+00 ± 5.941E-02, valid loss: -1.052E+00 ± 4.737E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 026/1000, train loss: -1.052E+00 ± 6.578E-02, valid loss: -1.065E+00 ± 3.633E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 027/1000, train loss: -1.063E+00 ± 5.246E-02, valid loss: -1.054E+00 ± 3.050E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 028/1000, train loss: -1.056E+00 ± 5.571E-02, valid loss: -1.066E+00 ± 3.330E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 029/1000, train loss: -1.053E+00 ± 6.389E-02, valid loss: -1.079E+00 ± 4.639E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 030/1000, train loss: -1.060E+00 ± 6.757E-02, valid loss: -1.044E+00 ± 4.921E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 031/1000, train loss: -1.057E+00 ± 7.189E-02, valid loss: -1.051E+00 ± 4.497E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 032/1000, train loss: -1.057E+00 ± 6.325E-02, valid loss: -1.075E+00 ± 5.322E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 033/1000, train loss: -1.059E+00 ± 5.789E-02, valid loss: -1.061E+00 ± 4.454E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 034/1000, train loss: -1.062E+00 ± 5.311E-02, valid loss: -1.077E+00 ± 3.243E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 035/1000, train loss: -1.058E+00 ± 6.891E-02, valid loss: -1.072E+00 ± 2.189E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 036/1000, train loss: -1.058E+00 ± 6.229E-02, valid loss: -1.070E+00 ± 2.621E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 037/1000, train loss: -1.054E+00 ± 6.900E-02, valid loss: -1.074E+00 ± 2.596E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 038/1000, train loss: -1.065E+00 ± 5.512E-02, valid loss: -1.064E+00 ± 4.096E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 039/1000, train loss: -1.063E+00 ± 5.995E-02, valid loss: -1.066E+00 ± 2.836E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 040/1000, train loss: -1.055E+00 ± 5.868E-02, valid loss: -1.087E+00 ± 2.641E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 041/1000, train loss: -1.060E+00 ± 6.635E-02, valid loss: -1.066E+00 ± 1.882E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 042/1000, train loss: -1.069E+00 ± 6.973E-02, valid loss: -1.047E+00 ± 5.200E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 043/1000, train loss: -1.068E+00 ± 5.129E-02, valid loss: -1.076E+00 ± 3.723E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 044/1000, train loss: -1.063E+00 ± 6.236E-02, valid loss: -1.077E+00 ± 2.596E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 045/1000, train loss: -1.070E+00 ± 5.419E-02, valid loss: -1.033E+00 ± 9.287E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 046/1000, train loss: -1.063E+00 ± 8.474E-02, valid loss: -1.052E+00 ± 2.636E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 047/1000, train loss: -1.065E+00 ± 5.157E-02, valid loss: -1.040E+00 ± 1.021E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 048/1000, train loss: -1.068E+00 ± 5.863E-02, valid loss: -1.061E+00 ± 3.913E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 049/1000, train loss: -1.065E+00 ± 6.106E-02, valid loss: -1.074E+00 ± 3.525E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 050/1000, train loss: -1.060E+00 ± 6.367E-02, valid loss: -1.081E+00 ± 3.745E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 051/1000, train loss: -1.060E+00 ± 5.975E-02, valid loss: -1.080E+00 ± 5.038E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 052/1000, train loss: -1.065E+00 ± 5.575E-02, valid loss: -1.074E+00 ± 2.627E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 053/1000, train loss: -1.066E+00 ± 6.912E-02, valid loss: -1.069E+00 ± 2.828E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 054/1000, train loss: -1.066E+00 ± 6.048E-02, valid loss: -1.068E+00 ± 3.563E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 055/1000, train loss: -1.066E+00 ± 6.399E-02, valid loss: -1.079E+00 ± 3.544E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 056/1000, train loss: -1.068E+00 ± 5.732E-02, valid loss: -1.090E+00 ± 3.851E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 057/1000, train loss: -1.068E+00 ± 6.421E-02, valid loss: -1.085E+00 ± 3.598E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 058/1000, train loss: -1.070E+00 ± 6.773E-02, valid loss: -1.075E+00 ± 4.314E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 059/1000, train loss: -1.066E+00 ± 7.623E-02, valid loss: -1.079E+00 ± 3.025E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 060/1000, train loss: -1.077E+00 ± 6.193E-02, valid loss: -1.074E+00 ± 2.711E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 061/1000, train loss: -1.078E+00 ± 5.205E-02, valid loss: -1.062E+00 ± 8.429E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 062/1000, train loss: -1.074E+00 ± 6.300E-02, valid loss: -1.083E+00 ± 2.815E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 063/1000, train loss: -1.081E+00 ± 5.243E-02, valid loss: -1.075E+00 ± 4.200E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 064/1000, train loss: -1.071E+00 ± 6.353E-02, valid loss: -1.107E+00 ± 2.617E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 065/1000, train loss: -1.079E+00 ± 6.857E-02, valid loss: -1.101E+00 ± 3.079E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 066/1000, train loss: -1.089E+00 ± 5.374E-02, valid loss: -1.058E+00 ± 1.024E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 067/1000, train loss: -1.082E+00 ± 7.445E-02, valid loss: -1.082E+00 ± 2.905E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 068/1000, train loss: -1.095E+00 ± 3.676E-02, valid loss: -1.047E+00 ± 9.678E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 069/1000, train loss: -1.087E+00 ± 7.342E-02, valid loss: -1.093E+00 ± 5.411E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 070/1000, train loss: -1.089E+00 ± 5.006E-02, valid loss: -1.096E+00 ± 3.340E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 071/1000, train loss: -1.087E+00 ± 6.894E-02, valid loss: -1.082E+00 ± 4.480E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 072/1000, train loss: -1.094E+00 ± 6.284E-02, valid loss: -1.077E+00 ± 3.524E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 073/1000, train loss: -1.083E+00 ± 9.245E-02, valid loss: -1.122E+00 ± 3.136E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 074/1000, train loss: -1.090E+00 ± 6.884E-02, valid loss: -1.099E+00 ± 3.120E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 075/1000, train loss: -1.096E+00 ± 5.582E-02, valid loss: -1.090E+00 ± 4.162E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 076/1000, train loss: -1.090E+00 ± 5.598E-02, valid loss: -1.093E+00 ± 3.265E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 077/1000, train loss: -1.094E+00 ± 6.504E-02, valid loss: -1.086E+00 ± 9.035E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 078/1000, train loss: -1.098E+00 ± 3.662E-02, valid loss: -1.095E+00 ± 9.634E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 079/1000, train loss: -1.095E+00 ± 4.857E-02, valid loss: -1.085E+00 ± 1.142E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 080/1000, train loss: -1.087E+00 ± 8.534E-02, valid loss: -1.108E+00 ± 3.096E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 081/1000, train loss: -1.093E+00 ± 6.619E-02, valid loss: -1.108E+00 ± 4.562E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 082/1000, train loss: -1.099E+00 ± 5.638E-02, valid loss: -1.082E+00 ± 8.981E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 083/1000, train loss: -1.095E+00 ± 7.391E-02, valid loss: -1.099E+00 ± 2.938E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 084/1000, train loss: -1.095E+00 ± 6.193E-02, valid loss: -1.086E+00 ± 1.153E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 085/1000, train loss: -1.097E+00 ± 6.393E-02, valid loss: -1.102E+00 ± 5.215E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 086/1000, train loss: -1.099E+00 ± 7.029E-02, valid loss: -1.117E+00 ± 3.107E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 087/1000, train loss: -1.100E+00 ± 6.316E-02, valid loss: -1.084E+00 ± 1.113E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 088/1000, train loss: -1.098E+00 ± 7.551E-02, valid loss: -1.112E+00 ± 3.378E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 089/1000, train loss: -1.103E+00 ± 7.390E-02, valid loss: -1.106E+00 ± 4.250E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 090/1000, train loss: -1.097E+00 ± 8.029E-02, valid loss: -1.112E+00 ± 4.152E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 091/1000, train loss: -1.109E+00 ± 5.765E-02, valid loss: -1.081E+00 ± 1.224E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 092/1000, train loss: -1.103E+00 ± 5.950E-02, valid loss: -1.075E+00 ± 1.173E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 093/1000, train loss: -1.102E+00 ± 6.288E-02, valid loss: -1.115E+00 ± 5.417E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 094/1000, train loss: -1.105E+00 ± 7.918E-02, valid loss: -1.117E+00 ± 3.065E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 095/1000, train loss: -1.109E+00 ± 6.692E-02, valid loss: -1.120E+00 ± 2.491E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 096/1000, train loss: -1.107E+00 ± 8.043E-02, valid loss: -1.097E+00 ± 4.080E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 097/1000, train loss: -1.110E+00 ± 6.138E-02, valid loss: -1.100E+00 ± 1.164E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 098/1000, train loss: -1.103E+00 ± 7.347E-02, valid loss: -1.136E+00 ± 3.663E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 099/1000, train loss: -1.111E+00 ± 7.460E-02, valid loss: -1.119E+00 ± 4.447E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 100/1000, train loss: -1.116E+00 ± 5.622E-02, valid loss: -1.080E+00 ± 1.058E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 101/1000, train loss: -1.113E+00 ± 5.641E-02, valid loss: -1.091E+00 ± 1.117E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 102/1000, train loss: -1.110E+00 ± 7.858E-02, valid loss: -1.122E+00 ± 3.467E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 103/1000, train loss: -1.111E+00 ± 7.100E-02, valid loss: -1.122E+00 ± 4.439E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 104/1000, train loss: -1.113E+00 ± 7.180E-02, valid loss: -1.120E+00 ± 4.128E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 105/1000, train loss: -1.116E+00 ± 5.983E-02, valid loss: -1.132E+00 ± 3.848E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 106/1000, train loss: -1.117E+00 ± 6.078E-02, valid loss: -1.144E+00 ± 3.084E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 107/1000, train loss: -1.124E+00 ± 3.906E-02, valid loss: -1.103E+00 ± 1.081E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 108/1000, train loss: -1.115E+00 ± 7.265E-02, valid loss: -1.142E+00 ± 4.767E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 109/1000, train loss: -1.116E+00 ± 7.694E-02, valid loss: -1.126E+00 ± 3.563E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 110/1000, train loss: -1.123E+00 ± 6.482E-02, valid loss: -1.127E+00 ± 1.734E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 111/1000, train loss: -1.116E+00 ± 7.323E-02, valid loss: -1.143E+00 ± 4.166E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 112/1000, train loss: -1.108E+00 ± 7.689E-02, valid loss: -1.149E+00 ± 3.043E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 113/1000, train loss: -1.120E+00 ± 8.376E-02, valid loss: -1.127E+00 ± 5.866E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 114/1000, train loss: -1.115E+00 ± 8.858E-02, valid loss: -1.134E+00 ± 4.685E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 115/1000, train loss: -1.118E+00 ± 6.870E-02, valid loss: -1.135E+00 ± 3.036E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 116/1000, train loss: -1.122E+00 ± 6.061E-02, valid loss: -1.141E+00 ± 4.442E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 117/1000, train loss: -1.128E+00 ± 5.428E-02, valid loss: -1.105E+00 ± 1.264E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 118/1000, train loss: -1.126E+00 ± 6.950E-02, valid loss: -1.114E+00 ± 1.012E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 119/1000, train loss: -1.127E+00 ± 6.052E-02, valid loss: -1.146E+00 ± 3.030E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 120/1000, train loss: -1.121E+00 ± 7.159E-02, valid loss: -1.152E+00 ± 2.761E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 121/1000, train loss: -1.130E+00 ± 5.922E-02, valid loss: -1.129E+00 ± 1.054E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 122/1000, train loss: -1.127E+00 ± 7.604E-02, valid loss: -1.130E+00 ± 4.514E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 123/1000, train loss: -1.126E+00 ± 7.097E-02, valid loss: -1.136E+00 ± 3.750E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 124/1000, train loss: -1.133E+00 ± 7.533E-02, valid loss: -1.111E+00 ± 5.369E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 125/1000, train loss: -1.135E+00 ± 6.788E-02, valid loss: -1.135E+00 ± 4.518E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 126/1000, train loss: -1.129E+00 ± 7.930E-02, valid loss: -1.140E+00 ± 4.511E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 127/1000, train loss: -1.129E+00 ± 7.672E-02, valid loss: -1.126E+00 ± 3.431E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 128/1000, train loss: -1.129E+00 ± 6.926E-02, valid loss: -1.162E+00 ± 4.176E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 129/1000, train loss: -1.132E+00 ± 8.694E-02, valid loss: -1.144E+00 ± 2.795E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 130/1000, train loss: -1.130E+00 ± 7.117E-02, valid loss: -1.151E+00 ± 3.492E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 131/1000, train loss: -1.132E+00 ± 6.204E-02, valid loss: -1.161E+00 ± 3.188E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 132/1000, train loss: -1.143E+00 ± 6.621E-02, valid loss: -1.144E+00 ± 4.564E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 133/1000, train loss: -1.133E+00 ± 5.820E-02, valid loss: -1.136E+00 ± 4.633E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 134/1000, train loss: -1.128E+00 ± 8.960E-02, valid loss: -1.165E+00 ± 2.138E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 135/1000, train loss: -1.140E+00 ± 5.584E-02, valid loss: -1.159E+00 ± 3.213E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 136/1000, train loss: -1.141E+00 ± 4.789E-02, valid loss: -1.140E+00 ± 1.073E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 137/1000, train loss: -1.140E+00 ± 6.488E-02, valid loss: -1.160E+00 ± 2.813E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 138/1000, train loss: -1.140E+00 ± 7.120E-02, valid loss: -1.163E+00 ± 4.091E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 139/1000, train loss: -1.147E+00 ± 4.009E-02, valid loss: -1.122E+00 ± 1.074E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 140/1000, train loss: -1.144E+00 ± 7.297E-02, valid loss: -1.145E+00 ± 2.007E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 141/1000, train loss: -1.137E+00 ± 6.536E-02, valid loss: -1.150E+00 ± 1.923E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 142/1000, train loss: -1.134E+00 ± 9.332E-02, valid loss: -1.153E+00 ± 3.674E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 143/1000, train loss: -1.140E+00 ± 7.337E-02, valid loss: -1.160E+00 ± 3.195E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 144/1000, train loss: -1.144E+00 ± 5.220E-02, valid loss: -1.177E+00 ± 3.399E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 145/1000, train loss: -1.139E+00 ± 6.938E-02, valid loss: -1.168E+00 ± 3.719E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 146/1000, train loss: -1.140E+00 ± 5.624E-02, valid loss: -1.138E+00 ± 1.287E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 147/1000, train loss: -1.143E+00 ± 6.320E-02, valid loss: -1.128E+00 ± 4.052E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 148/1000, train loss: -1.147E+00 ± 6.053E-02, valid loss: -1.136E+00 ± 1.113E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 149/1000, train loss: -1.148E+00 ± 6.930E-02, valid loss: -1.155E+00 ± 5.559E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 150/1000, train loss: -1.142E+00 ± 7.181E-02, valid loss: -1.151E+00 ± 4.541E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 151/1000, train loss: -1.151E+00 ± 5.812E-02, valid loss: -1.121E+00 ± 1.121E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 152/1000, train loss: -1.154E+00 ± 5.768E-02, valid loss: -1.183E+00 ± 2.542E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 153/1000, train loss: -1.147E+00 ± 7.052E-02, valid loss: -1.175E+00 ± 2.530E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 154/1000, train loss: -1.158E+00 ± 3.926E-02, valid loss: -1.134E+00 ± 1.094E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 155/1000, train loss: -1.147E+00 ± 6.969E-02, valid loss: -1.183E+00 ± 5.001E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 156/1000, train loss: -1.147E+00 ± 6.703E-02, valid loss: -1.165E+00 ± 3.159E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 157/1000, train loss: -1.151E+00 ± 7.020E-02, valid loss: -1.175E+00 ± 3.000E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 158/1000, train loss: -1.151E+00 ± 5.630E-02, valid loss: -1.179E+00 ± 2.400E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 159/1000, train loss: -1.147E+00 ± 7.661E-02, valid loss: -1.180E+00 ± 2.977E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 160/1000, train loss: -1.147E+00 ± 8.472E-02, valid loss: -1.168E+00 ± 3.498E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 161/1000, train loss: -1.154E+00 ± 6.664E-02, valid loss: -1.179E+00 ± 2.837E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 162/1000, train loss: -1.147E+00 ± 6.959E-02, valid loss: -1.189E+00 ± 2.392E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 163/1000, train loss: -1.154E+00 ± 8.059E-02, valid loss: -1.164E+00 ± 3.622E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 164/1000, train loss: -1.158E+00 ± 5.240E-02, valid loss: -1.189E+00 ± 4.541E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 165/1000, train loss: -1.158E+00 ± 5.479E-02, valid loss: -1.152E+00 ± 1.209E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 166/1000, train loss: -1.156E+00 ± 7.077E-02, valid loss: -1.180E+00 ± 2.954E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 167/1000, train loss: -1.152E+00 ± 6.435E-02, valid loss: -1.153E+00 ± 4.876E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 168/1000, train loss: -1.156E+00 ± 6.417E-02, valid loss: -1.183E+00 ± 3.354E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 169/1000, train loss: -1.154E+00 ± 6.430E-02, valid loss: -1.188E+00 ± 3.153E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 170/1000, train loss: -1.160E+00 ± 6.948E-02, valid loss: -1.186E+00 ± 3.543E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 171/1000, train loss: -1.156E+00 ± 7.484E-02, valid loss: -1.179E+00 ± 2.806E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 172/1000, train loss: -1.160E+00 ± 6.560E-02, valid loss: -1.165E+00 ± 4.381E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 173/1000, train loss: -1.174E+00 ± 3.734E-02, valid loss: -1.154E+00 ± 1.094E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 174/1000, train loss: -1.160E+00 ± 6.590E-02, valid loss: -1.180E+00 ± 2.986E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 175/1000, train loss: -1.160E+00 ± 8.775E-02, valid loss: -1.170E+00 ± 4.500E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 176/1000, train loss: -1.163E+00 ± 7.737E-02, valid loss: -1.185E+00 ± 4.046E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 177/1000, train loss: -1.165E+00 ± 5.550E-02, valid loss: -1.166E+00 ± 1.153E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 178/1000, train loss: -1.162E+00 ± 7.981E-02, valid loss: -1.144E+00 ± 9.222E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 179/1000, train loss: -1.167E+00 ± 5.708E-02, valid loss: -1.152E+00 ± 9.481E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 180/1000, train loss: -1.164E+00 ± 5.137E-02, valid loss: -1.171E+00 ± 1.165E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 181/1000, train loss: -1.164E+00 ± 7.208E-02, valid loss: -1.190E+00 ± 2.657E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 182/1000, train loss: -1.163E+00 ± 5.898E-02, valid loss: -1.183E+00 ± 3.021E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 183/1000, train loss: -1.174E+00 ± 3.588E-02, valid loss: -1.154E+00 ± 1.133E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 184/1000, train loss: -1.170E+00 ± 5.996E-02, valid loss: -1.148E+00 ± 1.181E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 185/1000, train loss: -1.169E+00 ± 6.204E-02, valid loss: -1.176E+00 ± 9.419E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 186/1000, train loss: -1.170E+00 ± 5.869E-02, valid loss: -1.202E+00 ± 2.830E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 187/1000, train loss: -1.165E+00 ± 6.397E-02, valid loss: -1.157E+00 ± 1.011E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 188/1000, train loss: -1.159E+00 ± 7.424E-02, valid loss: -1.184E+00 ± 3.182E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 189/1000, train loss: -1.170E+00 ± 6.908E-02, valid loss: -1.201E+00 ± 3.539E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 190/1000, train loss: -1.160E+00 ± 6.907E-02, valid loss: -1.193E+00 ± 2.526E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 191/1000, train loss: -1.168E+00 ± 6.760E-02, valid loss: -1.180E+00 ± 5.655E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 192/1000, train loss: -1.155E+00 ± 8.815E-02, valid loss: -1.210E+00 ± 3.297E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 193/1000, train loss: -1.171E+00 ± 6.388E-02, valid loss: -1.192E+00 ± 2.057E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 194/1000, train loss: -1.166E+00 ± 6.854E-02, valid loss: -1.186E+00 ± 2.551E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 195/1000, train loss: -1.172E+00 ± 4.520E-02, valid loss: -1.181E+00 ± 9.082E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 196/1000, train loss: -1.169E+00 ± 6.251E-02, valid loss: -1.183E+00 ± 4.042E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 197/1000, train loss: -1.165E+00 ± 7.324E-02, valid loss: -1.180E+00 ± 2.876E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 198/1000, train loss: -1.168E+00 ± 7.810E-02, valid loss: -1.193E+00 ± 3.664E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 199/1000, train loss: -1.168E+00 ± 6.158E-02, valid loss: -1.197E+00 ± 2.957E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 200/1000, train loss: -1.167E+00 ± 6.399E-02, valid loss: -1.184E+00 ± 3.430E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 201/1000, train loss: -1.162E+00 ± 9.248E-02, valid loss: -1.205E+00 ± 3.401E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 202/1000, train loss: -1.174E+00 ± 5.522E-02, valid loss: -1.159E+00 ± 9.596E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 203/1000, train loss: -1.171E+00 ± 7.013E-02, valid loss: -1.200E+00 ± 3.267E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 204/1000, train loss: -1.167E+00 ± 7.906E-02, valid loss: -1.188E+00 ± 5.510E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 205/1000, train loss: -1.177E+00 ± 5.093E-02, valid loss: -1.177E+00 ± 9.600E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 206/1000, train loss: -1.169E+00 ± 5.737E-02, valid loss: -1.211E+00 ± 2.315E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 207/1000, train loss: -1.175E+00 ± 5.283E-02, valid loss: -1.164E+00 ± 9.766E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 208/1000, train loss: -1.169E+00 ± 7.534E-02, valid loss: -1.194E+00 ± 5.097E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 209/1000, train loss: -1.172E+00 ± 6.136E-02, valid loss: -1.193E+00 ± 2.618E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 210/1000, train loss: -1.173E+00 ± 6.643E-02, valid loss: -1.183E+00 ± 4.275E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 211/1000, train loss: -1.167E+00 ± 9.089E-02, valid loss: -1.194E+00 ± 1.719E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 212/1000, train loss: -1.163E+00 ± 8.893E-02, valid loss: -1.174E+00 ± 3.502E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 213/1000, train loss: -1.169E+00 ± 6.226E-02, valid loss: -1.194E+00 ± 5.147E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 214/1000, train loss: -1.177E+00 ± 6.687E-02, valid loss: -1.163E+00 ± 1.116E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 215/1000, train loss: -1.176E+00 ± 5.956E-02, valid loss: -1.168E+00 ± 1.047E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 216/1000, train loss: -1.176E+00 ± 6.310E-02, valid loss: -1.197E+00 ± 2.860E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 217/1000, train loss: -1.171E+00 ± 7.271E-02, valid loss: -1.202E+00 ± 2.878E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 218/1000, train loss: -1.170E+00 ± 6.012E-02, valid loss: -1.206E+00 ± 2.981E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 219/1000, train loss: -1.176E+00 ± 5.868E-02, valid loss: -1.199E+00 ± 4.716E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 220/1000, train loss: -1.171E+00 ± 6.418E-02, valid loss: -1.185E+00 ± 4.217E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 221/1000, train loss: -1.180E+00 ± 3.523E-02, valid loss: -1.170E+00 ± 1.126E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 222/1000, train loss: -1.176E+00 ± 5.960E-02, valid loss: -1.197E+00 ± 4.690E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 223/1000, train loss: -1.177E+00 ± 6.643E-02, valid loss: -1.185E+00 ± 4.626E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 224/1000, train loss: -1.183E+00 ± 5.254E-02, valid loss: -1.144E+00 ± 1.179E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 225/1000, train loss: -1.174E+00 ± 6.251E-02, valid loss: -1.195E+00 ± 4.255E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 226/1000, train loss: -1.175E+00 ± 5.422E-02, valid loss: -1.211E+00 ± 4.197E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 227/1000, train loss: -1.175E+00 ± 7.093E-02, valid loss: -1.203E+00 ± 2.653E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 228/1000, train loss: -1.170E+00 ± 7.220E-02, valid loss: -1.197E+00 ± 3.257E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 229/1000, train loss: -1.178E+00 ± 5.929E-02, valid loss: -1.179E+00 ± 9.993E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 230/1000, train loss: -1.179E+00 ± 5.544E-02, valid loss: -1.205E+00 ± 3.142E-02 \n",
      "INFO:yieldforecast.train.EarlyStopping:EarlyStopping: finish training\n",
      "INFO:yieldforecast.train.train:Epoch: 231/1000, train loss: -1.180E+00 ± 6.390E-02, valid loss: -1.183E+00 ± 1.069E-01 \n",
      "\u001b[32m[I 2021-05-25 16:41:07,701]\u001b[0m Trial 59 finished with value: -0.3543061031632093 and parameters: {'entropy': 0.3588661272577531, 'α': 2.5061205611226466e-05, 'noise': 0.08061263106284065, 'gamma': 0.5968897348011593}. Best is trial 52 with value: -0.43219132566643687.\u001b[0m\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'Correlation': 0.3543061031632093,\n",
      " 'MAE': 508.473,\n",
      " 'MAPE': 15.560764074325562,\n",
      " 'MSE': 427165.12,\n",
      " 'R2': -0.3926541481173027}\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "INFO:yieldforecast.train.train:Epoch: 001/1000, train loss: -6.337E-01 ± 5.917E-01, valid loss: -1.111E+00 ± 4.084E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 002/1000, train loss: -1.098E+00 ± 5.557E-02, valid loss: -1.075E+00 ± 1.174E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 003/1000, train loss: -1.106E+00 ± 4.081E-02, valid loss: -1.022E+00 ± 1.106E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 004/1000, train loss: -1.103E+00 ± 5.722E-02, valid loss: -1.098E+00 ± 4.106E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 005/1000, train loss: -1.107E+00 ± 6.868E-02, valid loss: -1.121E+00 ± 3.937E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 006/1000, train loss: -1.102E+00 ± 8.247E-02, valid loss: -1.117E+00 ± 3.388E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 007/1000, train loss: -1.105E+00 ± 8.603E-02, valid loss: -1.117E+00 ± 5.054E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 008/1000, train loss: -1.120E+00 ± 4.971E-02, valid loss: -1.088E+00 ± 8.318E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 009/1000, train loss: -1.111E+00 ± 6.920E-02, valid loss: -1.126E+00 ± 4.861E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 010/1000, train loss: -1.114E+00 ± 6.453E-02, valid loss: -1.132E+00 ± 2.633E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 011/1000, train loss: -1.118E+00 ± 6.984E-02, valid loss: -1.141E+00 ± 3.751E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 012/1000, train loss: -1.142E+00 ± 6.203E-02, valid loss: -1.177E+00 ± 2.925E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 013/1000, train loss: -1.151E+00 ± 7.756E-02, valid loss: -1.149E+00 ± 4.776E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 014/1000, train loss: -1.157E+00 ± 4.783E-02, valid loss: -1.132E+00 ± 1.100E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 015/1000, train loss: -1.152E+00 ± 6.886E-02, valid loss: -1.146E+00 ± 1.466E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 016/1000, train loss: -1.156E+00 ± 9.008E-02, valid loss: -1.173E+00 ± 4.176E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 017/1000, train loss: -1.170E+00 ± 6.877E-02, valid loss: -1.163E+00 ± 2.188E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 018/1000, train loss: -1.167E+00 ± 8.015E-02, valid loss: -1.163E+00 ± 1.232E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 019/1000, train loss: -1.182E+00 ± 6.245E-02, valid loss: -1.187E+00 ± 3.418E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 020/1000, train loss: -1.182E+00 ± 4.218E-02, valid loss: -1.155E+00 ± 1.372E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 021/1000, train loss: -1.166E+00 ± 9.320E-02, valid loss: -1.187E+00 ± 1.761E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 022/1000, train loss: -1.173E+00 ± 7.647E-02, valid loss: -1.213E+00 ± 2.753E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 023/1000, train loss: -1.177E+00 ± 7.283E-02, valid loss: -1.195E+00 ± 4.421E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 024/1000, train loss: -1.184E+00 ± 8.063E-02, valid loss: -1.193E+00 ± 3.785E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 025/1000, train loss: -1.176E+00 ± 8.349E-02, valid loss: -1.201E+00 ± 3.149E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 026/1000, train loss: -1.199E+00 ± 6.869E-02, valid loss: -1.187E+00 ± 1.091E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 027/1000, train loss: -1.185E+00 ± 7.448E-02, valid loss: -1.221E+00 ± 4.574E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 028/1000, train loss: -1.193E+00 ± 8.309E-02, valid loss: -1.189E+00 ± 3.375E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 029/1000, train loss: -1.199E+00 ± 6.812E-02, valid loss: -1.205E+00 ± 3.606E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 030/1000, train loss: -1.203E+00 ± 7.809E-02, valid loss: -1.192E+00 ± 3.796E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 031/1000, train loss: -1.210E+00 ± 5.941E-02, valid loss: -1.190E+00 ± 1.369E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 032/1000, train loss: -1.208E+00 ± 6.139E-02, valid loss: -1.174E+00 ± 1.631E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 033/1000, train loss: -1.214E+00 ± 7.267E-02, valid loss: -1.206E+00 ± 1.127E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 034/1000, train loss: -1.216E+00 ± 6.380E-02, valid loss: -1.255E+00 ± 3.480E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 035/1000, train loss: -1.232E+00 ± 4.970E-02, valid loss: -1.205E+00 ± 1.338E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 036/1000, train loss: -1.222E+00 ± 7.228E-02, valid loss: -1.249E+00 ± 3.138E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 037/1000, train loss: -1.219E+00 ± 6.597E-02, valid loss: -1.242E+00 ± 3.271E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 038/1000, train loss: -1.231E+00 ± 7.000E-02, valid loss: -1.227E+00 ± 1.334E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 039/1000, train loss: -1.231E+00 ± 7.416E-02, valid loss: -1.245E+00 ± 4.677E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 040/1000, train loss: -1.237E+00 ± 6.540E-02, valid loss: -1.214E+00 ± 1.495E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 041/1000, train loss: -1.236E+00 ± 7.840E-02, valid loss: -1.216E+00 ± 4.939E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 042/1000, train loss: -1.234E+00 ± 7.826E-02, valid loss: -1.275E+00 ± 5.404E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 043/1000, train loss: -1.244E+00 ± 8.341E-02, valid loss: -1.257E+00 ± 2.474E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 044/1000, train loss: -1.240E+00 ± 6.647E-02, valid loss: -1.273E+00 ± 2.633E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 045/1000, train loss: -1.237E+00 ± 1.326E-01, valid loss: -1.258E+00 ± 5.623E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 046/1000, train loss: -1.230E+00 ± 8.776E-02, valid loss: -1.237E+00 ± 3.810E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 047/1000, train loss: -1.255E+00 ± 4.218E-02, valid loss: -1.231E+00 ± 1.091E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 048/1000, train loss: -1.250E+00 ± 6.896E-02, valid loss: -1.263E+00 ± 4.149E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 049/1000, train loss: -1.250E+00 ± 6.679E-02, valid loss: -1.253E+00 ± 1.130E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 050/1000, train loss: -1.246E+00 ± 7.934E-02, valid loss: -1.278E+00 ± 1.752E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 051/1000, train loss: -1.244E+00 ± 8.560E-02, valid loss: -1.254E+00 ± 3.590E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 052/1000, train loss: -1.250E+00 ± 6.869E-02, valid loss: -1.273E+00 ± 3.278E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 053/1000, train loss: -1.251E+00 ± 8.307E-02, valid loss: -1.279E+00 ± 2.689E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 054/1000, train loss: -1.251E+00 ± 7.511E-02, valid loss: -1.267E+00 ± 4.036E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 055/1000, train loss: -1.242E+00 ± 7.573E-02, valid loss: -1.272E+00 ± 2.320E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 056/1000, train loss: -1.244E+00 ± 6.882E-02, valid loss: -1.273E+00 ± 4.499E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 057/1000, train loss: -1.252E+00 ± 7.389E-02, valid loss: -1.264E+00 ± 4.334E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 058/1000, train loss: -1.257E+00 ± 6.035E-02, valid loss: -1.263E+00 ± 1.123E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 059/1000, train loss: -1.261E+00 ± 6.335E-02, valid loss: -1.287E+00 ± 3.607E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 060/1000, train loss: -1.256E+00 ± 8.160E-02, valid loss: -1.290E+00 ± 3.652E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 061/1000, train loss: -1.256E+00 ± 8.842E-02, valid loss: -1.291E+00 ± 3.729E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 062/1000, train loss: -1.260E+00 ± 7.494E-02, valid loss: -1.283E+00 ± 3.020E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 063/1000, train loss: -1.257E+00 ± 6.731E-02, valid loss: -1.306E+00 ± 3.060E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 064/1000, train loss: -1.259E+00 ± 8.142E-02, valid loss: -1.275E+00 ± 3.338E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 065/1000, train loss: -1.255E+00 ± 5.243E-02, valid loss: -1.273E+00 ± 1.012E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 066/1000, train loss: -1.268E+00 ± 6.256E-02, valid loss: -1.266E+00 ± 9.648E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 067/1000, train loss: -1.266E+00 ± 8.556E-02, valid loss: -1.294E+00 ± 3.527E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 068/1000, train loss: -1.263E+00 ± 8.008E-02, valid loss: -1.275E+00 ± 2.444E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 069/1000, train loss: -1.274E+00 ± 6.207E-02, valid loss: -1.249E+00 ± 1.018E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 070/1000, train loss: -1.265E+00 ± 7.157E-02, valid loss: -1.269E+00 ± 1.382E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 071/1000, train loss: -1.270E+00 ± 7.107E-02, valid loss: -1.290E+00 ± 3.519E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 072/1000, train loss: -1.267E+00 ± 7.292E-02, valid loss: -1.280E+00 ± 1.109E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 073/1000, train loss: -1.274E+00 ± 5.218E-02, valid loss: -1.266E+00 ± 1.073E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 074/1000, train loss: -1.277E+00 ± 6.569E-02, valid loss: -1.276E+00 ± 1.122E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 075/1000, train loss: -1.268E+00 ± 7.279E-02, valid loss: -1.303E+00 ± 3.333E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 076/1000, train loss: -1.269E+00 ± 7.277E-02, valid loss: -1.292E+00 ± 3.753E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 077/1000, train loss: -1.273E+00 ± 6.850E-02, valid loss: -1.296E+00 ± 5.259E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 078/1000, train loss: -1.273E+00 ± 6.715E-02, valid loss: -1.278E+00 ± 1.135E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 079/1000, train loss: -1.285E+00 ± 4.743E-02, valid loss: -1.249E+00 ± 1.122E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 080/1000, train loss: -1.279E+00 ± 7.009E-02, valid loss: -1.268E+00 ± 1.526E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 081/1000, train loss: -1.279E+00 ± 6.864E-02, valid loss: -1.279E+00 ± 1.091E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 082/1000, train loss: -1.284E+00 ± 5.896E-02, valid loss: -1.241E+00 ± 1.069E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 083/1000, train loss: -1.269E+00 ± 1.084E-01, valid loss: -1.299E+00 ± 4.334E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 084/1000, train loss: -1.279E+00 ± 6.652E-02, valid loss: -1.302E+00 ± 4.674E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 085/1000, train loss: -1.279E+00 ± 7.066E-02, valid loss: -1.312E+00 ± 3.010E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 086/1000, train loss: -1.284E+00 ± 6.824E-02, valid loss: -1.313E+00 ± 4.348E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 087/1000, train loss: -1.274E+00 ± 7.872E-02, valid loss: -1.277E+00 ± 5.143E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 088/1000, train loss: -1.293E+00 ± 5.355E-02, valid loss: -1.303E+00 ± 2.919E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 089/1000, train loss: -1.279E+00 ± 7.741E-02, valid loss: -1.291E+00 ± 3.533E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 090/1000, train loss: -1.275E+00 ± 6.445E-02, valid loss: -1.311E+00 ± 4.583E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 091/1000, train loss: -1.278E+00 ± 7.420E-02, valid loss: -1.304E+00 ± 3.130E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 092/1000, train loss: -1.280E+00 ± 7.493E-02, valid loss: -1.331E+00 ± 3.477E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 093/1000, train loss: -1.282E+00 ± 6.296E-02, valid loss: -1.303E+00 ± 3.238E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 094/1000, train loss: -1.294E+00 ± 4.332E-02, valid loss: -1.282E+00 ± 9.622E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 095/1000, train loss: -1.294E+00 ± 3.918E-02, valid loss: -1.268E+00 ± 1.295E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 096/1000, train loss: -1.284E+00 ± 5.929E-02, valid loss: -1.338E+00 ± 4.112E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 097/1000, train loss: -1.288E+00 ± 6.123E-02, valid loss: -1.292E+00 ± 1.097E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 098/1000, train loss: -1.280E+00 ± 6.095E-02, valid loss: -1.286E+00 ± 7.516E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 099/1000, train loss: -1.289E+00 ± 6.466E-02, valid loss: -1.320E+00 ± 3.273E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 100/1000, train loss: -1.284E+00 ± 7.430E-02, valid loss: -1.326E+00 ± 2.172E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 101/1000, train loss: -1.292E+00 ± 6.724E-02, valid loss: -1.317E+00 ± 3.574E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 102/1000, train loss: -1.289E+00 ± 5.274E-02, valid loss: -1.254E+00 ± 1.129E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 103/1000, train loss: -1.288E+00 ± 4.151E-02, valid loss: -1.277E+00 ± 1.131E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 104/1000, train loss: -1.289E+00 ± 6.959E-02, valid loss: -1.339E+00 ± 4.882E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 105/1000, train loss: -1.287E+00 ± 6.340E-02, valid loss: -1.292E+00 ± 5.427E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 106/1000, train loss: -1.295E+00 ± 7.105E-02, valid loss: -1.303E+00 ± 3.571E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 107/1000, train loss: -1.289E+00 ± 5.672E-02, valid loss: -1.327E+00 ± 5.356E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 108/1000, train loss: -1.285E+00 ± 7.948E-02, valid loss: -1.322E+00 ± 3.407E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 109/1000, train loss: -1.290E+00 ± 7.456E-02, valid loss: -1.349E+00 ± 3.057E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 110/1000, train loss: -1.291E+00 ± 5.143E-02, valid loss: -1.324E+00 ± 3.242E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 111/1000, train loss: -1.297E+00 ± 5.317E-02, valid loss: -1.322E+00 ± 4.575E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 112/1000, train loss: -1.290E+00 ± 8.378E-02, valid loss: -1.322E+00 ± 2.254E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 113/1000, train loss: -1.298E+00 ± 6.434E-02, valid loss: -1.307E+00 ± 2.007E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 114/1000, train loss: -1.293E+00 ± 4.422E-02, valid loss: -1.297E+00 ± 9.086E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 115/1000, train loss: -1.302E+00 ± 6.144E-02, valid loss: -1.330E+00 ± 4.851E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 116/1000, train loss: -1.302E+00 ± 5.368E-02, valid loss: -1.287E+00 ± 5.244E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 117/1000, train loss: -1.295E+00 ± 6.698E-02, valid loss: -1.321E+00 ± 4.870E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 118/1000, train loss: -1.300E+00 ± 6.061E-02, valid loss: -1.313E+00 ± 1.066E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 119/1000, train loss: -1.302E+00 ± 6.558E-02, valid loss: -1.326E+00 ± 4.985E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 120/1000, train loss: -1.297E+00 ± 6.056E-02, valid loss: -1.321E+00 ± 3.717E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 121/1000, train loss: -1.306E+00 ± 5.006E-02, valid loss: -1.267E+00 ± 1.445E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 122/1000, train loss: -1.295E+00 ± 7.356E-02, valid loss: -1.292E+00 ± 4.213E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 123/1000, train loss: -1.288E+00 ± 7.581E-02, valid loss: -1.338E+00 ± 3.564E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 124/1000, train loss: -1.295E+00 ± 6.408E-02, valid loss: -1.336E+00 ± 2.633E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 125/1000, train loss: -1.304E+00 ± 5.536E-02, valid loss: -1.303E+00 ± 6.615E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 126/1000, train loss: -1.305E+00 ± 5.728E-02, valid loss: -1.299E+00 ± 1.105E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 127/1000, train loss: -1.291E+00 ± 8.024E-02, valid loss: -1.341E+00 ± 4.781E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 128/1000, train loss: -1.299E+00 ± 5.502E-02, valid loss: -1.332E+00 ± 2.314E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 129/1000, train loss: -1.307E+00 ± 6.257E-02, valid loss: -1.326E+00 ± 3.393E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 130/1000, train loss: -1.312E+00 ± 4.859E-02, valid loss: -1.313E+00 ± 4.739E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 131/1000, train loss: -1.302E+00 ± 6.068E-02, valid loss: -1.343E+00 ± 2.755E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 132/1000, train loss: -1.304E+00 ± 6.613E-02, valid loss: -1.346E+00 ± 4.169E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 133/1000, train loss: -1.308E+00 ± 5.133E-02, valid loss: -1.335E+00 ± 6.028E-02 \n",
      "INFO:yieldforecast.train.EarlyStopping:EarlyStopping: finish training\n",
      "INFO:yieldforecast.train.train:Epoch: 134/1000, train loss: -1.303E+00 ± 7.492E-02, valid loss: -1.327E+00 ± 4.584E-02 \n",
      "\u001b[32m[I 2021-05-25 16:45:34,800]\u001b[0m Trial 60 finished with value: -0.367238189654511 and parameters: {'entropy': 0.31453829715680814, 'α': 9.486089733782122e-05, 'noise': 0.07076926631350042, 'gamma': 0.6418625938927645}. Best is trial 52 with value: -0.43219132566643687.\u001b[0m\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'Correlation': 0.367238189654511,\n",
      " 'MAE': 446.4505,\n",
      " 'MAPE': 13.918085396289825,\n",
      " 'MSE': 355555.6,\n",
      " 'R2': -0.15919100958712762}\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "INFO:yieldforecast.train.train:Epoch: 001/1000, train loss: -3.079E-01 ± 6.521E-01, valid loss: -1.137E+00 ± 2.970E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 002/1000, train loss: -1.154E+00 ± 6.308E-02, valid loss: -1.135E+00 ± 1.490E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 003/1000, train loss: -1.161E+00 ± 4.714E-02, valid loss: -1.145E+00 ± 1.113E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 004/1000, train loss: -1.156E+00 ± 6.822E-02, valid loss: -1.172E+00 ± 4.592E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 005/1000, train loss: -1.161E+00 ± 7.065E-02, valid loss: -1.164E+00 ± 3.730E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 006/1000, train loss: -1.164E+00 ± 5.570E-02, valid loss: -1.164E+00 ± 4.410E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 007/1000, train loss: -1.166E+00 ± 7.518E-02, valid loss: -1.182E+00 ± 2.881E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 008/1000, train loss: -1.163E+00 ± 8.433E-02, valid loss: -1.174E+00 ± 4.718E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 009/1000, train loss: -1.171E+00 ± 7.153E-02, valid loss: -1.195E+00 ± 4.394E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 010/1000, train loss: -1.164E+00 ± 1.014E-01, valid loss: -1.175E+00 ± 5.174E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 011/1000, train loss: -1.172E+00 ± 7.138E-02, valid loss: -1.183E+00 ± 4.365E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 012/1000, train loss: -1.186E+00 ± 6.985E-02, valid loss: -1.163E+00 ± 1.331E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 013/1000, train loss: -1.190E+00 ± 7.228E-02, valid loss: -1.199E+00 ± 3.694E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 014/1000, train loss: -1.186E+00 ± 7.348E-02, valid loss: -1.215E+00 ± 3.801E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 015/1000, train loss: -1.198E+00 ± 7.505E-02, valid loss: -1.207E+00 ± 4.080E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 016/1000, train loss: -1.199E+00 ± 8.422E-02, valid loss: -1.221E+00 ± 2.723E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 017/1000, train loss: -1.195E+00 ± 8.438E-02, valid loss: -1.224E+00 ± 2.973E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 018/1000, train loss: -1.199E+00 ± 8.009E-02, valid loss: -1.234E+00 ± 4.289E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 019/1000, train loss: -1.206E+00 ± 6.567E-02, valid loss: -1.199E+00 ± 1.256E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 020/1000, train loss: -1.203E+00 ± 8.253E-02, valid loss: -1.238E+00 ± 2.579E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 021/1000, train loss: -1.211E+00 ± 8.590E-02, valid loss: -1.230E+00 ± 3.351E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 022/1000, train loss: -1.212E+00 ± 7.185E-02, valid loss: -1.219E+00 ± 4.868E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 023/1000, train loss: -1.215E+00 ± 5.850E-02, valid loss: -1.175E+00 ± 1.498E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 024/1000, train loss: -1.212E+00 ± 7.829E-02, valid loss: -1.233E+00 ± 4.429E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 025/1000, train loss: -1.220E+00 ± 6.401E-02, valid loss: -1.179E+00 ± 1.285E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 026/1000, train loss: -1.218E+00 ± 8.152E-02, valid loss: -1.181E+00 ± 7.062E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 027/1000, train loss: -1.219E+00 ± 6.175E-02, valid loss: -1.251E+00 ± 2.123E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 028/1000, train loss: -1.223E+00 ± 5.749E-02, valid loss: -1.200E+00 ± 1.132E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 029/1000, train loss: -1.229E+00 ± 6.007E-02, valid loss: -1.203E+00 ± 1.319E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 030/1000, train loss: -1.218E+00 ± 8.996E-02, valid loss: -1.246E+00 ± 3.758E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 031/1000, train loss: -1.224E+00 ± 8.642E-02, valid loss: -1.236E+00 ± 3.802E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 032/1000, train loss: -1.232E+00 ± 4.499E-02, valid loss: -1.208E+00 ± 1.221E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 033/1000, train loss: -1.227E+00 ± 7.098E-02, valid loss: -1.249E+00 ± 2.852E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 034/1000, train loss: -1.234E+00 ± 4.082E-02, valid loss: -1.228E+00 ± 1.022E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 035/1000, train loss: -1.225E+00 ± 8.002E-02, valid loss: -1.255E+00 ± 4.182E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 036/1000, train loss: -1.225E+00 ± 8.113E-02, valid loss: -1.240E+00 ± 2.360E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 037/1000, train loss: -1.233E+00 ± 8.721E-02, valid loss: -1.245E+00 ± 5.131E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 038/1000, train loss: -1.238E+00 ± 6.111E-02, valid loss: -1.215E+00 ± 1.138E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 039/1000, train loss: -1.236E+00 ± 7.532E-02, valid loss: -1.277E+00 ± 4.794E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 040/1000, train loss: -1.234E+00 ± 7.477E-02, valid loss: -1.272E+00 ± 2.416E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 041/1000, train loss: -1.235E+00 ± 7.153E-02, valid loss: -1.246E+00 ± 4.426E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 042/1000, train loss: -1.231E+00 ± 8.614E-02, valid loss: -1.271E+00 ± 4.769E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 043/1000, train loss: -1.238E+00 ± 6.392E-02, valid loss: -1.272E+00 ± 3.700E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 044/1000, train loss: -1.251E+00 ± 4.511E-02, valid loss: -1.226E+00 ± 1.190E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 045/1000, train loss: -1.250E+00 ± 6.473E-02, valid loss: -1.242E+00 ± 1.319E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 046/1000, train loss: -1.243E+00 ± 8.532E-02, valid loss: -1.251E+00 ± 3.835E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 047/1000, train loss: -1.253E+00 ± 8.823E-02, valid loss: -1.269E+00 ± 5.403E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 048/1000, train loss: -1.250E+00 ± 1.040E-01, valid loss: -1.273E+00 ± 3.567E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 049/1000, train loss: -1.255E+00 ± 6.306E-02, valid loss: -1.275E+00 ± 4.291E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 050/1000, train loss: -1.254E+00 ± 8.387E-02, valid loss: -1.246E+00 ± 1.209E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 051/1000, train loss: -1.245E+00 ± 7.023E-02, valid loss: -1.285E+00 ± 3.126E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 052/1000, train loss: -1.253E+00 ± 9.273E-02, valid loss: -1.260E+00 ± 4.400E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 053/1000, train loss: -1.264E+00 ± 5.922E-02, valid loss: -1.231E+00 ± 1.110E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 054/1000, train loss: -1.259E+00 ± 7.432E-02, valid loss: -1.273E+00 ± 3.095E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 055/1000, train loss: -1.255E+00 ± 8.845E-02, valid loss: -1.302E+00 ± 1.854E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 056/1000, train loss: -1.258E+00 ± 7.573E-02, valid loss: -1.283E+00 ± 4.622E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 057/1000, train loss: -1.259E+00 ± 7.851E-02, valid loss: -1.292E+00 ± 4.755E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 058/1000, train loss: -1.260E+00 ± 8.169E-02, valid loss: -1.294E+00 ± 3.269E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 059/1000, train loss: -1.258E+00 ± 7.279E-02, valid loss: -1.294E+00 ± 4.421E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 060/1000, train loss: -1.263E+00 ± 8.130E-02, valid loss: -1.288E+00 ± 4.987E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 061/1000, train loss: -1.251E+00 ± 7.962E-02, valid loss: -1.299E+00 ± 3.028E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 062/1000, train loss: -1.264E+00 ± 6.322E-02, valid loss: -1.271E+00 ± 1.100E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 063/1000, train loss: -1.268E+00 ± 7.256E-02, valid loss: -1.253E+00 ± 1.206E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 064/1000, train loss: -1.260E+00 ± 7.339E-02, valid loss: -1.305E+00 ± 3.249E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 065/1000, train loss: -1.272E+00 ± 6.176E-02, valid loss: -1.302E+00 ± 4.086E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 066/1000, train loss: -1.266E+00 ± 8.092E-02, valid loss: -1.307E+00 ± 3.391E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 067/1000, train loss: -1.269E+00 ± 4.405E-02, valid loss: -1.294E+00 ± 3.192E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 068/1000, train loss: -1.262E+00 ± 7.796E-02, valid loss: -1.270E+00 ± 3.546E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 069/1000, train loss: -1.264E+00 ± 7.799E-02, valid loss: -1.305E+00 ± 2.340E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 070/1000, train loss: -1.266E+00 ± 7.184E-02, valid loss: -1.285E+00 ± 3.705E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 071/1000, train loss: -1.270E+00 ± 6.384E-02, valid loss: -1.273E+00 ± 8.990E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 072/1000, train loss: -1.265E+00 ± 6.663E-02, valid loss: -1.286E+00 ± 6.201E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 073/1000, train loss: -1.262E+00 ± 8.712E-02, valid loss: -1.307E+00 ± 3.943E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 074/1000, train loss: -1.266E+00 ± 8.087E-02, valid loss: -1.307E+00 ± 3.862E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 075/1000, train loss: -1.269E+00 ± 6.237E-02, valid loss: -1.293E+00 ± 3.319E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 076/1000, train loss: -1.277E+00 ± 5.322E-02, valid loss: -1.256E+00 ± 1.202E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 077/1000, train loss: -1.274E+00 ± 7.922E-02, valid loss: -1.288E+00 ± 3.564E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 078/1000, train loss: -1.277E+00 ± 6.435E-02, valid loss: -1.265E+00 ± 1.326E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 079/1000, train loss: -1.273E+00 ± 5.979E-02, valid loss: -1.294E+00 ± 3.555E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 080/1000, train loss: -1.278E+00 ± 7.283E-02, valid loss: -1.293E+00 ± 4.051E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 081/1000, train loss: -1.280E+00 ± 6.607E-02, valid loss: -1.261E+00 ± 1.269E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 082/1000, train loss: -1.275E+00 ± 5.640E-02, valid loss: -1.309E+00 ± 4.625E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 083/1000, train loss: -1.273E+00 ± 6.890E-02, valid loss: -1.275E+00 ± 1.072E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 084/1000, train loss: -1.280E+00 ± 7.328E-02, valid loss: -1.300E+00 ± 5.464E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 085/1000, train loss: -1.282E+00 ± 7.428E-02, valid loss: -1.264E+00 ± 2.864E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 086/1000, train loss: -1.278E+00 ± 7.049E-02, valid loss: -1.292E+00 ± 4.317E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 087/1000, train loss: -1.275E+00 ± 7.583E-02, valid loss: -1.305E+00 ± 5.187E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 088/1000, train loss: -1.280E+00 ± 6.480E-02, valid loss: -1.290E+00 ± 5.112E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 089/1000, train loss: -1.287E+00 ± 4.565E-02, valid loss: -1.281E+00 ± 1.087E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 090/1000, train loss: -1.273E+00 ± 8.764E-02, valid loss: -1.308E+00 ± 4.111E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 091/1000, train loss: -1.286E+00 ± 8.563E-02, valid loss: -1.286E+00 ± 3.833E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 092/1000, train loss: -1.270E+00 ± 7.792E-02, valid loss: -1.318E+00 ± 3.440E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 093/1000, train loss: -1.276E+00 ± 7.784E-02, valid loss: -1.317E+00 ± 3.370E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 094/1000, train loss: -1.284E+00 ± 6.607E-02, valid loss: -1.306E+00 ± 4.289E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 095/1000, train loss: -1.283E+00 ± 5.655E-02, valid loss: -1.282E+00 ± 2.659E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 096/1000, train loss: -1.280E+00 ± 7.000E-02, valid loss: -1.329E+00 ± 2.414E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 097/1000, train loss: -1.284E+00 ± 6.235E-02, valid loss: -1.305E+00 ± 3.512E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 098/1000, train loss: -1.275E+00 ± 8.569E-02, valid loss: -1.307E+00 ± 4.554E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 099/1000, train loss: -1.280E+00 ± 7.181E-02, valid loss: -1.304E+00 ± 4.449E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 100/1000, train loss: -1.291E+00 ± 4.366E-02, valid loss: -1.285E+00 ± 1.121E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 101/1000, train loss: -1.286E+00 ± 6.980E-02, valid loss: -1.269E+00 ± 1.072E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 102/1000, train loss: -1.280E+00 ± 7.540E-02, valid loss: -1.291E+00 ± 2.660E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 103/1000, train loss: -1.282E+00 ± 7.367E-02, valid loss: -1.328E+00 ± 3.272E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 104/1000, train loss: -1.282E+00 ± 7.127E-02, valid loss: -1.297E+00 ± 4.344E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 105/1000, train loss: -1.291E+00 ± 6.828E-02, valid loss: -1.305E+00 ± 3.876E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 106/1000, train loss: -1.285E+00 ± 7.780E-02, valid loss: -1.319E+00 ± 3.731E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 107/1000, train loss: -1.293E+00 ± 5.398E-02, valid loss: -1.285E+00 ± 1.203E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 108/1000, train loss: -1.288E+00 ± 7.282E-02, valid loss: -1.286E+00 ± 1.080E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 109/1000, train loss: -1.286E+00 ± 7.807E-02, valid loss: -1.325E+00 ± 3.612E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 110/1000, train loss: -1.289E+00 ± 7.260E-02, valid loss: -1.312E+00 ± 4.858E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 111/1000, train loss: -1.287E+00 ± 7.408E-02, valid loss: -1.328E+00 ± 3.673E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 112/1000, train loss: -1.284E+00 ± 7.416E-02, valid loss: -1.319E+00 ± 3.299E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 113/1000, train loss: -1.288E+00 ± 7.349E-02, valid loss: -1.333E+00 ± 4.553E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 114/1000, train loss: -1.291E+00 ± 7.503E-02, valid loss: -1.310E+00 ± 3.311E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 115/1000, train loss: -1.295E+00 ± 7.431E-02, valid loss: -1.288E+00 ± 9.815E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 116/1000, train loss: -1.289E+00 ± 8.601E-02, valid loss: -1.319E+00 ± 2.343E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 117/1000, train loss: -1.288E+00 ± 6.472E-02, valid loss: -1.316E+00 ± 2.960E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 118/1000, train loss: -1.287E+00 ± 7.072E-02, valid loss: -1.317E+00 ± 4.399E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 119/1000, train loss: -1.296E+00 ± 6.690E-02, valid loss: -1.299E+00 ± 1.047E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 120/1000, train loss: -1.289E+00 ± 8.238E-02, valid loss: -1.327E+00 ± 3.346E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 121/1000, train loss: -1.302E+00 ± 5.887E-02, valid loss: -1.287E+00 ± 4.690E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 122/1000, train loss: -1.297E+00 ± 6.513E-02, valid loss: -1.300E+00 ± 9.818E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 123/1000, train loss: -1.289E+00 ± 7.966E-02, valid loss: -1.301E+00 ± 2.787E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 124/1000, train loss: -1.297E+00 ± 5.894E-02, valid loss: -1.300E+00 ± 8.746E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 125/1000, train loss: -1.304E+00 ± 6.071E-02, valid loss: -1.298E+00 ± 3.659E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 126/1000, train loss: -1.290E+00 ± 7.122E-02, valid loss: -1.325E+00 ± 2.838E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 127/1000, train loss: -1.295E+00 ± 8.034E-02, valid loss: -1.327E+00 ± 4.586E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 128/1000, train loss: -1.292E+00 ± 7.523E-02, valid loss: -1.325E+00 ± 3.428E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 129/1000, train loss: -1.299E+00 ± 5.905E-02, valid loss: -1.309E+00 ± 1.048E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 130/1000, train loss: -1.298E+00 ± 6.970E-02, valid loss: -1.344E+00 ± 3.711E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 131/1000, train loss: -1.289E+00 ± 9.717E-02, valid loss: -1.312E+00 ± 2.877E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 132/1000, train loss: -1.304E+00 ± 6.302E-02, valid loss: -1.282E+00 ± 1.218E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 133/1000, train loss: -1.304E+00 ± 4.454E-02, valid loss: -1.311E+00 ± 9.633E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 134/1000, train loss: -1.304E+00 ± 7.197E-02, valid loss: -1.325E+00 ± 4.929E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 135/1000, train loss: -1.304E+00 ± 7.076E-02, valid loss: -1.317E+00 ± 3.926E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 136/1000, train loss: -1.312E+00 ± 4.544E-02, valid loss: -1.291E+00 ± 1.117E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 137/1000, train loss: -1.316E+00 ± 4.174E-02, valid loss: -1.270E+00 ± 1.300E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 138/1000, train loss: -1.301E+00 ± 7.343E-02, valid loss: -1.339E+00 ± 5.023E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 139/1000, train loss: -1.306E+00 ± 6.930E-02, valid loss: -1.317E+00 ± 3.941E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 140/1000, train loss: -1.301E+00 ± 7.650E-02, valid loss: -1.335E+00 ± 4.084E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 141/1000, train loss: -1.301E+00 ± 8.148E-02, valid loss: -1.331E+00 ± 4.277E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 142/1000, train loss: -1.302E+00 ± 7.206E-02, valid loss: -1.324E+00 ± 4.023E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 143/1000, train loss: -1.298E+00 ± 8.556E-02, valid loss: -1.349E+00 ± 3.541E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 144/1000, train loss: -1.311E+00 ± 7.000E-02, valid loss: -1.306E+00 ± 5.118E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 145/1000, train loss: -1.304E+00 ± 6.354E-02, valid loss: -1.320E+00 ± 9.194E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 146/1000, train loss: -1.301E+00 ± 8.606E-02, valid loss: -1.320E+00 ± 3.130E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 147/1000, train loss: -1.313E+00 ± 6.601E-02, valid loss: -1.316E+00 ± 3.152E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 148/1000, train loss: -1.305E+00 ± 6.332E-02, valid loss: -1.309E+00 ± 3.688E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 149/1000, train loss: -1.304E+00 ± 5.952E-02, valid loss: -1.348E+00 ± 2.694E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 150/1000, train loss: -1.308E+00 ± 7.437E-02, valid loss: -1.328E+00 ± 5.596E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 151/1000, train loss: -1.316E+00 ± 3.862E-02, valid loss: -1.294E+00 ± 1.125E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 152/1000, train loss: -1.304E+00 ± 7.399E-02, valid loss: -1.325E+00 ± 3.046E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 153/1000, train loss: -1.310E+00 ± 8.220E-02, valid loss: -1.296E+00 ± 9.868E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 154/1000, train loss: -1.306E+00 ± 6.631E-02, valid loss: -1.326E+00 ± 4.477E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 155/1000, train loss: -1.300E+00 ± 8.499E-02, valid loss: -1.357E+00 ± 3.386E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 156/1000, train loss: -1.300E+00 ± 7.703E-02, valid loss: -1.339E+00 ± 5.893E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 157/1000, train loss: -1.299E+00 ± 7.759E-02, valid loss: -1.346E+00 ± 2.865E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 158/1000, train loss: -1.315E+00 ± 4.577E-02, valid loss: -1.332E+00 ± 1.060E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 159/1000, train loss: -1.318E+00 ± 6.835E-02, valid loss: -1.295E+00 ± 1.350E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 160/1000, train loss: -1.303E+00 ± 7.769E-02, valid loss: -1.344E+00 ± 3.433E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 161/1000, train loss: -1.310E+00 ± 6.722E-02, valid loss: -1.315E+00 ± 1.176E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 162/1000, train loss: -1.322E+00 ± 6.206E-02, valid loss: -1.292E+00 ± 1.135E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 163/1000, train loss: -1.312E+00 ± 6.471E-02, valid loss: -1.342E+00 ± 3.162E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 164/1000, train loss: -1.308E+00 ± 8.454E-02, valid loss: -1.346E+00 ± 3.756E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 165/1000, train loss: -1.307E+00 ± 8.787E-02, valid loss: -1.345E+00 ± 3.862E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 166/1000, train loss: -1.307E+00 ± 7.239E-02, valid loss: -1.365E+00 ± 3.579E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 167/1000, train loss: -1.312E+00 ± 8.513E-02, valid loss: -1.345E+00 ± 3.962E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 168/1000, train loss: -1.314E+00 ± 9.200E-02, valid loss: -1.330E+00 ± 5.058E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 169/1000, train loss: -1.312E+00 ± 6.761E-02, valid loss: -1.284E+00 ± 1.083E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 170/1000, train loss: -1.304E+00 ± 8.504E-02, valid loss: -1.343E+00 ± 2.794E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 171/1000, train loss: -1.315E+00 ± 6.575E-02, valid loss: -1.345E+00 ± 4.404E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 172/1000, train loss: -1.310E+00 ± 7.232E-02, valid loss: -1.353E+00 ± 2.520E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 173/1000, train loss: -1.309E+00 ± 6.829E-02, valid loss: -1.337E+00 ± 4.469E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 174/1000, train loss: -1.314E+00 ± 8.261E-02, valid loss: -1.360E+00 ± 3.233E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 175/1000, train loss: -1.308E+00 ± 7.524E-02, valid loss: -1.340E+00 ± 3.652E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 176/1000, train loss: -1.303E+00 ± 7.894E-02, valid loss: -1.361E+00 ± 3.145E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 177/1000, train loss: -1.312E+00 ± 8.245E-02, valid loss: -1.348E+00 ± 4.506E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 178/1000, train loss: -1.308E+00 ± 7.945E-02, valid loss: -1.334E+00 ± 3.290E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 179/1000, train loss: -1.312E+00 ± 7.725E-02, valid loss: -1.366E+00 ± 3.507E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 180/1000, train loss: -1.315E+00 ± 5.704E-02, valid loss: -1.322E+00 ± 1.170E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 181/1000, train loss: -1.316E+00 ± 7.568E-02, valid loss: -1.351E+00 ± 5.641E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 182/1000, train loss: -1.317E+00 ± 7.917E-02, valid loss: -1.340E+00 ± 3.642E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 183/1000, train loss: -1.318E+00 ± 7.506E-02, valid loss: -1.347E+00 ± 3.435E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 184/1000, train loss: -1.309E+00 ± 8.287E-02, valid loss: -1.349E+00 ± 3.366E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 185/1000, train loss: -1.319E+00 ± 6.464E-02, valid loss: -1.313E+00 ± 1.217E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 186/1000, train loss: -1.319E+00 ± 6.122E-02, valid loss: -1.323E+00 ± 1.116E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 187/1000, train loss: -1.316E+00 ± 7.259E-02, valid loss: -1.359E+00 ± 2.818E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 188/1000, train loss: -1.319E+00 ± 4.264E-02, valid loss: -1.341E+00 ± 1.044E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 189/1000, train loss: -1.318E+00 ± 6.857E-02, valid loss: -1.341E+00 ± 5.071E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 190/1000, train loss: -1.319E+00 ± 7.483E-02, valid loss: -1.332E+00 ± 4.309E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 191/1000, train loss: -1.316E+00 ± 6.079E-02, valid loss: -1.315E+00 ± 1.175E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 192/1000, train loss: -1.319E+00 ± 6.983E-02, valid loss: -1.363E+00 ± 2.752E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 193/1000, train loss: -1.315E+00 ± 7.273E-02, valid loss: -1.360E+00 ± 3.239E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 194/1000, train loss: -1.317E+00 ± 8.128E-02, valid loss: -1.358E+00 ± 2.461E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 195/1000, train loss: -1.326E+00 ± 6.822E-02, valid loss: -1.354E+00 ± 3.571E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 196/1000, train loss: -1.315E+00 ± 7.304E-02, valid loss: -1.357E+00 ± 2.943E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 197/1000, train loss: -1.316E+00 ± 6.856E-02, valid loss: -1.357E+00 ± 3.381E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 198/1000, train loss: -1.317E+00 ± 8.151E-02, valid loss: -1.347E+00 ± 2.531E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 199/1000, train loss: -1.323E+00 ± 7.135E-02, valid loss: -1.346E+00 ± 3.673E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 200/1000, train loss: -1.323E+00 ± 8.423E-02, valid loss: -1.312E+00 ± 8.360E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 201/1000, train loss: -1.326E+00 ± 7.390E-02, valid loss: -1.359E+00 ± 4.498E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 202/1000, train loss: -1.318E+00 ± 8.592E-02, valid loss: -1.351E+00 ± 5.530E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 203/1000, train loss: -1.333E+00 ± 4.011E-02, valid loss: -1.332E+00 ± 1.379E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 204/1000, train loss: -1.326E+00 ± 6.326E-02, valid loss: -1.383E+00 ± 2.934E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 205/1000, train loss: -1.324E+00 ± 8.328E-02, valid loss: -1.320E+00 ± 3.558E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 206/1000, train loss: -1.328E+00 ± 4.218E-02, valid loss: -1.323E+00 ± 1.208E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 207/1000, train loss: -1.317E+00 ± 7.692E-02, valid loss: -1.354E+00 ± 2.774E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 208/1000, train loss: -1.333E+00 ± 5.247E-02, valid loss: -1.308E+00 ± 1.137E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 209/1000, train loss: -1.321E+00 ± 7.943E-02, valid loss: -1.358E+00 ± 3.178E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 210/1000, train loss: -1.312E+00 ± 9.107E-02, valid loss: -1.362E+00 ± 3.057E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 211/1000, train loss: -1.325E+00 ± 7.366E-02, valid loss: -1.346E+00 ± 4.109E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 212/1000, train loss: -1.320E+00 ± 7.648E-02, valid loss: -1.361E+00 ± 2.939E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 213/1000, train loss: -1.326E+00 ± 6.310E-02, valid loss: -1.331E+00 ± 1.181E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 214/1000, train loss: -1.323E+00 ± 7.097E-02, valid loss: -1.281E+00 ± 1.224E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 215/1000, train loss: -1.330E+00 ± 6.355E-02, valid loss: -1.365E+00 ± 3.938E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 216/1000, train loss: -1.320E+00 ± 8.751E-02, valid loss: -1.374E+00 ± 2.729E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 217/1000, train loss: -1.331E+00 ± 5.868E-02, valid loss: -1.319E+00 ± 1.187E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 218/1000, train loss: -1.326E+00 ± 8.462E-02, valid loss: -1.375E+00 ± 4.488E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 219/1000, train loss: -1.338E+00 ± 5.279E-02, valid loss: -1.343E+00 ± 1.403E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 220/1000, train loss: -1.318E+00 ± 6.856E-02, valid loss: -1.379E+00 ± 2.075E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 221/1000, train loss: -1.332E+00 ± 7.542E-02, valid loss: -1.354E+00 ± 3.922E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 222/1000, train loss: -1.328E+00 ± 7.369E-02, valid loss: -1.363E+00 ± 3.348E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 223/1000, train loss: -1.327E+00 ± 7.789E-02, valid loss: -1.352E+00 ± 3.617E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 224/1000, train loss: -1.328E+00 ± 5.994E-02, valid loss: -1.371E+00 ± 4.132E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 225/1000, train loss: -1.325E+00 ± 8.427E-02, valid loss: -1.374E+00 ± 4.319E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 226/1000, train loss: -1.324E+00 ± 7.918E-02, valid loss: -1.354E+00 ± 3.013E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 227/1000, train loss: -1.335E+00 ± 5.895E-02, valid loss: -1.336E+00 ± 1.217E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 228/1000, train loss: -1.334E+00 ± 6.342E-02, valid loss: -1.393E+00 ± 2.443E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 229/1000, train loss: -1.326E+00 ± 8.184E-02, valid loss: -1.366E+00 ± 3.546E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 230/1000, train loss: -1.323E+00 ± 8.775E-02, valid loss: -1.362E+00 ± 4.105E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 231/1000, train loss: -1.340E+00 ± 5.827E-02, valid loss: -1.330E+00 ± 1.289E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 232/1000, train loss: -1.332E+00 ± 7.229E-02, valid loss: -1.371E+00 ± 3.100E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 233/1000, train loss: -1.324E+00 ± 7.952E-02, valid loss: -1.367E+00 ± 3.118E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 234/1000, train loss: -1.328E+00 ± 8.351E-02, valid loss: -1.365E+00 ± 3.500E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 235/1000, train loss: -1.327E+00 ± 9.117E-02, valid loss: -1.370E+00 ± 3.103E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 236/1000, train loss: -1.335E+00 ± 4.826E-02, valid loss: -1.346E+00 ± 1.588E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 237/1000, train loss: -1.340E+00 ± 6.127E-02, valid loss: -1.370E+00 ± 4.656E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 238/1000, train loss: -1.338E+00 ± 4.422E-02, valid loss: -1.323E+00 ± 1.373E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 239/1000, train loss: -1.341E+00 ± 6.873E-02, valid loss: -1.368E+00 ± 4.215E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 240/1000, train loss: -1.335E+00 ± 7.932E-02, valid loss: -1.357E+00 ± 6.074E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 241/1000, train loss: -1.333E+00 ± 8.117E-02, valid loss: -1.367E+00 ± 3.281E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 242/1000, train loss: -1.325E+00 ± 7.891E-02, valid loss: -1.377E+00 ± 4.951E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 243/1000, train loss: -1.338E+00 ± 7.913E-02, valid loss: -1.336E+00 ± 5.204E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 244/1000, train loss: -1.340E+00 ± 6.402E-02, valid loss: -1.358E+00 ± 3.839E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 245/1000, train loss: -1.336E+00 ± 6.776E-02, valid loss: -1.362E+00 ± 4.635E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 246/1000, train loss: -1.337E+00 ± 7.272E-02, valid loss: -1.374E+00 ± 5.352E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 247/1000, train loss: -1.336E+00 ± 6.639E-02, valid loss: -1.356E+00 ± 4.419E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 248/1000, train loss: -1.338E+00 ± 6.377E-02, valid loss: -1.373E+00 ± 4.269E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 249/1000, train loss: -1.340E+00 ± 5.667E-02, valid loss: -1.330E+00 ± 1.142E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 250/1000, train loss: -1.335E+00 ± 8.225E-02, valid loss: -1.358E+00 ± 4.283E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 251/1000, train loss: -1.341E+00 ± 6.069E-02, valid loss: -1.362E+00 ± 9.099E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 252/1000, train loss: -1.340E+00 ± 7.187E-02, valid loss: -1.325E+00 ± 1.480E-01 \n",
      "INFO:yieldforecast.train.EarlyStopping:EarlyStopping: finish training\n",
      "INFO:yieldforecast.train.train:Epoch: 253/1000, train loss: -1.345E+00 ± 7.329E-02, valid loss: -1.355E+00 ± 1.147E-01 \n",
      "\u001b[32m[I 2021-05-25 16:53:59,786]\u001b[0m Trial 61 finished with value: -0.3958228767190398 and parameters: {'entropy': 0.2733474273805089, 'α': 4.549732586379628e-05, 'noise': 0.0994742632605917, 'gamma': 0.802609082987453}. Best is trial 52 with value: -0.43219132566643687.\u001b[0m\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'Correlation': 0.3958228767190398,\n",
      " 'MAE': 446.19186,\n",
      " 'MAPE': 13.87457549571991,\n",
      " 'MSE': 352769.47,\n",
      " 'R2': -0.15010759968598153}\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "INFO:yieldforecast.train.train:Epoch: 001/1000, train loss: 6.493E-02 ± 3.440E-01, valid loss: -8.814E-01 ± 8.473E-03 \n",
      "INFO:yieldforecast.train.train:Epoch: 002/1000, train loss: -1.045E+00 ± 6.223E-02, valid loss: -1.041E+00 ± 9.039E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 003/1000, train loss: -1.070E+00 ± 5.247E-02, valid loss: -1.076E+00 ± 4.692E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 004/1000, train loss: -1.071E+00 ± 6.424E-02, valid loss: -1.074E+00 ± 4.717E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 005/1000, train loss: -1.073E+00 ± 4.998E-02, valid loss: -1.074E+00 ± 2.621E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 006/1000, train loss: -1.072E+00 ± 6.196E-02, valid loss: -1.078E+00 ± 4.039E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 007/1000, train loss: -1.070E+00 ± 6.198E-02, valid loss: -1.074E+00 ± 3.779E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 008/1000, train loss: -1.076E+00 ± 6.173E-02, valid loss: -1.092E+00 ± 3.615E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 009/1000, train loss: -1.075E+00 ± 6.924E-02, valid loss: -1.082E+00 ± 2.289E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 010/1000, train loss: -1.077E+00 ± 7.434E-02, valid loss: -1.082E+00 ± 5.147E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 011/1000, train loss: -1.074E+00 ± 5.809E-02, valid loss: -1.090E+00 ± 2.935E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 012/1000, train loss: -1.082E+00 ± 5.828E-02, valid loss: -1.097E+00 ± 3.906E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 013/1000, train loss: -1.082E+00 ± 7.089E-02, valid loss: -1.083E+00 ± 3.705E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 014/1000, train loss: -1.081E+00 ± 7.449E-02, valid loss: -1.098E+00 ± 3.260E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 015/1000, train loss: -1.084E+00 ± 5.852E-02, valid loss: -1.063E+00 ± 1.361E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 016/1000, train loss: -1.086E+00 ± 6.424E-02, valid loss: -1.103E+00 ± 3.786E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 017/1000, train loss: -1.096E+00 ± 4.211E-02, valid loss: -1.089E+00 ± 1.004E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 018/1000, train loss: -1.097E+00 ± 7.156E-02, valid loss: -1.101E+00 ± 3.252E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 019/1000, train loss: -1.100E+00 ± 6.053E-02, valid loss: -1.113E+00 ± 2.992E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 020/1000, train loss: -1.105E+00 ± 5.795E-02, valid loss: -1.084E+00 ± 1.234E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 021/1000, train loss: -1.098E+00 ± 7.393E-02, valid loss: -1.117E+00 ± 2.070E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 022/1000, train loss: -1.115E+00 ± 3.597E-02, valid loss: -1.085E+00 ± 1.285E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 023/1000, train loss: -1.103E+00 ± 7.789E-02, valid loss: -1.146E+00 ± 2.760E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 024/1000, train loss: -1.109E+00 ± 5.358E-02, valid loss: -1.104E+00 ± 1.227E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 025/1000, train loss: -1.108E+00 ± 6.521E-02, valid loss: -1.129E+00 ± 3.279E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 026/1000, train loss: -1.115E+00 ± 5.513E-02, valid loss: -1.125E+00 ± 2.888E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 027/1000, train loss: -1.109E+00 ± 7.248E-02, valid loss: -1.138E+00 ± 2.343E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 028/1000, train loss: -1.109E+00 ± 5.988E-02, valid loss: -1.113E+00 ± 5.607E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 029/1000, train loss: -1.108E+00 ± 7.535E-02, valid loss: -1.133E+00 ± 2.808E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 030/1000, train loss: -1.114E+00 ± 6.508E-02, valid loss: -1.148E+00 ± 3.003E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 031/1000, train loss: -1.114E+00 ± 7.051E-02, valid loss: -1.149E+00 ± 6.073E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 032/1000, train loss: -1.121E+00 ± 6.518E-02, valid loss: -1.134E+00 ± 2.542E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 033/1000, train loss: -1.119E+00 ± 6.663E-02, valid loss: -1.135E+00 ± 3.414E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 034/1000, train loss: -1.127E+00 ± 5.697E-02, valid loss: -1.118E+00 ± 2.272E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 035/1000, train loss: -1.113E+00 ± 7.379E-02, valid loss: -1.139E+00 ± 4.123E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 036/1000, train loss: -1.112E+00 ± 7.917E-02, valid loss: -1.147E+00 ± 3.233E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 037/1000, train loss: -1.121E+00 ± 7.316E-02, valid loss: -1.144E+00 ± 2.554E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 038/1000, train loss: -1.118E+00 ± 8.419E-02, valid loss: -1.132E+00 ± 3.479E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 039/1000, train loss: -1.120E+00 ± 7.819E-02, valid loss: -1.153E+00 ± 3.249E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 040/1000, train loss: -1.127E+00 ± 6.556E-02, valid loss: -1.150E+00 ± 3.231E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 041/1000, train loss: -1.129E+00 ± 5.747E-02, valid loss: -1.146E+00 ± 2.751E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 042/1000, train loss: -1.121E+00 ± 7.309E-02, valid loss: -1.153E+00 ± 3.831E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 043/1000, train loss: -1.131E+00 ± 6.490E-02, valid loss: -1.144E+00 ± 3.193E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 044/1000, train loss: -1.130E+00 ± 5.923E-02, valid loss: -1.144E+00 ± 2.324E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 045/1000, train loss: -1.128E+00 ± 7.590E-02, valid loss: -1.140E+00 ± 3.137E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 046/1000, train loss: -1.127E+00 ± 7.640E-02, valid loss: -1.143E+00 ± 3.564E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 047/1000, train loss: -1.133E+00 ± 6.456E-02, valid loss: -1.154E+00 ± 2.859E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 048/1000, train loss: -1.140E+00 ± 3.957E-02, valid loss: -1.130E+00 ± 9.479E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 049/1000, train loss: -1.131E+00 ± 7.753E-02, valid loss: -1.144E+00 ± 4.147E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 050/1000, train loss: -1.135E+00 ± 6.949E-02, valid loss: -1.152E+00 ± 2.704E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 051/1000, train loss: -1.136E+00 ± 7.188E-02, valid loss: -1.149E+00 ± 3.796E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 052/1000, train loss: -1.137E+00 ± 6.322E-02, valid loss: -1.166E+00 ± 2.688E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 053/1000, train loss: -1.145E+00 ± 5.655E-02, valid loss: -1.099E+00 ± 1.185E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 054/1000, train loss: -1.137E+00 ± 7.602E-02, valid loss: -1.146E+00 ± 4.565E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 055/1000, train loss: -1.137E+00 ± 6.086E-02, valid loss: -1.144E+00 ± 3.805E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 056/1000, train loss: -1.143E+00 ± 5.352E-02, valid loss: -1.168E+00 ± 3.532E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 057/1000, train loss: -1.135E+00 ± 6.766E-02, valid loss: -1.164E+00 ± 3.913E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 058/1000, train loss: -1.145E+00 ± 3.852E-02, valid loss: -1.142E+00 ± 9.092E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 059/1000, train loss: -1.144E+00 ± 7.435E-02, valid loss: -1.156E+00 ± 4.295E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 060/1000, train loss: -1.144E+00 ± 7.484E-02, valid loss: -1.162E+00 ± 4.087E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 061/1000, train loss: -1.147E+00 ± 7.739E-02, valid loss: -1.162E+00 ± 4.843E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 062/1000, train loss: -1.135E+00 ± 7.644E-02, valid loss: -1.180E+00 ± 2.235E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 063/1000, train loss: -1.147E+00 ± 6.573E-02, valid loss: -1.161E+00 ± 3.875E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 064/1000, train loss: -1.140E+00 ± 8.843E-02, valid loss: -1.168E+00 ± 3.804E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 065/1000, train loss: -1.142E+00 ± 5.945E-02, valid loss: -1.178E+00 ± 2.800E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 066/1000, train loss: -1.148E+00 ± 5.911E-02, valid loss: -1.156E+00 ± 1.240E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 067/1000, train loss: -1.145E+00 ± 7.117E-02, valid loss: -1.153E+00 ± 5.438E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 068/1000, train loss: -1.148E+00 ± 7.301E-02, valid loss: -1.162E+00 ± 4.597E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 069/1000, train loss: -1.140E+00 ± 8.417E-02, valid loss: -1.172E+00 ± 4.261E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 070/1000, train loss: -1.143E+00 ± 8.068E-02, valid loss: -1.183E+00 ± 3.827E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 071/1000, train loss: -1.154E+00 ± 5.698E-02, valid loss: -1.143E+00 ± 1.242E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 072/1000, train loss: -1.149E+00 ± 5.419E-02, valid loss: -1.170E+00 ± 3.509E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 073/1000, train loss: -1.143E+00 ± 7.493E-02, valid loss: -1.177E+00 ± 4.685E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 074/1000, train loss: -1.149E+00 ± 7.413E-02, valid loss: -1.173E+00 ± 3.170E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 075/1000, train loss: -1.156E+00 ± 5.208E-02, valid loss: -1.141E+00 ± 1.233E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 076/1000, train loss: -1.148E+00 ± 8.023E-02, valid loss: -1.184E+00 ± 3.890E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 077/1000, train loss: -1.160E+00 ± 5.364E-02, valid loss: -1.134E+00 ± 1.183E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 078/1000, train loss: -1.144E+00 ± 7.109E-02, valid loss: -1.198E+00 ± 2.434E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 079/1000, train loss: -1.155E+00 ± 7.588E-02, valid loss: -1.161E+00 ± 4.286E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 080/1000, train loss: -1.160E+00 ± 6.090E-02, valid loss: -1.172E+00 ± 3.965E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 081/1000, train loss: -1.160E+00 ± 6.783E-02, valid loss: -1.183E+00 ± 3.810E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 082/1000, train loss: -1.167E+00 ± 3.947E-02, valid loss: -1.140E+00 ± 1.041E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 083/1000, train loss: -1.163E+00 ± 5.690E-02, valid loss: -1.135E+00 ± 1.246E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 084/1000, train loss: -1.157E+00 ± 7.726E-02, valid loss: -1.175E+00 ± 5.489E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 085/1000, train loss: -1.156E+00 ± 8.328E-02, valid loss: -1.166E+00 ± 3.340E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 086/1000, train loss: -1.164E+00 ± 5.957E-02, valid loss: -1.143E+00 ± 1.418E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 087/1000, train loss: -1.154E+00 ± 7.263E-02, valid loss: -1.188E+00 ± 2.916E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 088/1000, train loss: -1.162E+00 ± 5.334E-02, valid loss: -1.195E+00 ± 4.032E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 089/1000, train loss: -1.150E+00 ± 7.200E-02, valid loss: -1.201E+00 ± 2.656E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 090/1000, train loss: -1.151E+00 ± 8.367E-02, valid loss: -1.185E+00 ± 3.137E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 091/1000, train loss: -1.162E+00 ± 6.014E-02, valid loss: -1.150E+00 ± 1.174E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 092/1000, train loss: -1.168E+00 ± 5.835E-02, valid loss: -1.142E+00 ± 1.242E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 093/1000, train loss: -1.163E+00 ± 7.327E-02, valid loss: -1.167E+00 ± 5.317E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 094/1000, train loss: -1.151E+00 ± 7.673E-02, valid loss: -1.171E+00 ± 4.101E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 095/1000, train loss: -1.157E+00 ± 6.941E-02, valid loss: -1.190E+00 ± 3.510E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 096/1000, train loss: -1.160E+00 ± 6.579E-02, valid loss: -1.193E+00 ± 3.540E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 097/1000, train loss: -1.165E+00 ± 6.332E-02, valid loss: -1.162E+00 ± 9.914E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 098/1000, train loss: -1.160E+00 ± 8.279E-02, valid loss: -1.193E+00 ± 3.297E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 099/1000, train loss: -1.162E+00 ± 7.424E-02, valid loss: -1.175E+00 ± 3.862E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 100/1000, train loss: -1.163E+00 ± 7.656E-02, valid loss: -1.191E+00 ± 3.942E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 101/1000, train loss: -1.167E+00 ± 6.796E-02, valid loss: -1.193E+00 ± 3.655E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 102/1000, train loss: -1.159E+00 ± 6.992E-02, valid loss: -1.204E+00 ± 2.671E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 103/1000, train loss: -1.167E+00 ± 6.561E-02, valid loss: -1.155E+00 ± 1.104E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 104/1000, train loss: -1.166E+00 ± 7.481E-02, valid loss: -1.185E+00 ± 3.890E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 105/1000, train loss: -1.167E+00 ± 5.180E-02, valid loss: -1.164E+00 ± 1.272E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 106/1000, train loss: -1.164E+00 ± 5.946E-02, valid loss: -1.177E+00 ± 4.321E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 107/1000, train loss: -1.169E+00 ± 5.723E-02, valid loss: -1.140E+00 ± 1.182E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 108/1000, train loss: -1.162E+00 ± 7.064E-02, valid loss: -1.181E+00 ± 3.343E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 109/1000, train loss: -1.166E+00 ± 6.710E-02, valid loss: -1.183E+00 ± 4.363E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 110/1000, train loss: -1.166E+00 ± 9.947E-02, valid loss: -1.181E+00 ± 3.535E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 111/1000, train loss: -1.162E+00 ± 7.367E-02, valid loss: -1.186E+00 ± 4.048E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 112/1000, train loss: -1.164E+00 ± 7.480E-02, valid loss: -1.194E+00 ± 3.193E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 113/1000, train loss: -1.171E+00 ± 7.242E-02, valid loss: -1.171E+00 ± 4.306E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 114/1000, train loss: -1.171E+00 ± 6.731E-02, valid loss: -1.204E+00 ± 2.598E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 115/1000, train loss: -1.170E+00 ± 6.403E-02, valid loss: -1.178E+00 ± 1.206E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 116/1000, train loss: -1.163E+00 ± 7.007E-02, valid loss: -1.194E+00 ± 4.016E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 117/1000, train loss: -1.180E+00 ± 3.990E-02, valid loss: -1.165E+00 ± 1.107E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 118/1000, train loss: -1.167E+00 ± 8.564E-02, valid loss: -1.181E+00 ± 2.383E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 119/1000, train loss: -1.170E+00 ± 6.089E-02, valid loss: -1.210E+00 ± 2.948E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 120/1000, train loss: -1.175E+00 ± 6.666E-02, valid loss: -1.197E+00 ± 3.584E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 121/1000, train loss: -1.165E+00 ± 7.779E-02, valid loss: -1.197E+00 ± 2.820E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 122/1000, train loss: -1.171E+00 ± 8.201E-02, valid loss: -1.190E+00 ± 3.703E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 123/1000, train loss: -1.175E+00 ± 6.730E-02, valid loss: -1.201E+00 ± 3.761E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 124/1000, train loss: -1.174E+00 ± 6.889E-02, valid loss: -1.208E+00 ± 3.772E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 125/1000, train loss: -1.165E+00 ± 6.886E-02, valid loss: -1.196E+00 ± 5.305E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 126/1000, train loss: -1.173E+00 ± 6.418E-02, valid loss: -1.191E+00 ± 3.345E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 127/1000, train loss: -1.177E+00 ± 6.195E-02, valid loss: -1.197E+00 ± 4.029E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 128/1000, train loss: -1.181E+00 ± 5.119E-02, valid loss: -1.170E+00 ± 1.178E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 129/1000, train loss: -1.180E+00 ± 6.097E-02, valid loss: -1.174E+00 ± 1.064E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 130/1000, train loss: -1.178E+00 ± 5.596E-02, valid loss: -1.175E+00 ± 1.002E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 131/1000, train loss: -1.181E+00 ± 7.656E-02, valid loss: -1.198E+00 ± 2.686E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 132/1000, train loss: -1.181E+00 ± 6.396E-02, valid loss: -1.159E+00 ± 1.168E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 133/1000, train loss: -1.175E+00 ± 7.175E-02, valid loss: -1.170E+00 ± 1.230E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 134/1000, train loss: -1.180E+00 ± 6.561E-02, valid loss: -1.194E+00 ± 4.528E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 135/1000, train loss: -1.177E+00 ± 6.950E-02, valid loss: -1.214E+00 ± 3.095E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 136/1000, train loss: -1.180E+00 ± 8.485E-02, valid loss: -1.183E+00 ± 3.611E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 137/1000, train loss: -1.181E+00 ± 6.372E-02, valid loss: -1.194E+00 ± 3.678E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 138/1000, train loss: -1.181E+00 ± 5.313E-02, valid loss: -1.219E+00 ± 4.023E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 139/1000, train loss: -1.175E+00 ± 7.016E-02, valid loss: -1.222E+00 ± 3.316E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 140/1000, train loss: -1.175E+00 ± 6.983E-02, valid loss: -1.189E+00 ± 4.771E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 141/1000, train loss: -1.178E+00 ± 6.825E-02, valid loss: -1.220E+00 ± 3.758E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 142/1000, train loss: -1.177E+00 ± 6.489E-02, valid loss: -1.182E+00 ± 1.064E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 143/1000, train loss: -1.175E+00 ± 7.486E-02, valid loss: -1.208E+00 ± 4.755E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 144/1000, train loss: -1.177E+00 ± 6.231E-02, valid loss: -1.221E+00 ± 3.841E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 145/1000, train loss: -1.179E+00 ± 7.007E-02, valid loss: -1.193E+00 ± 5.288E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 146/1000, train loss: -1.181E+00 ± 5.893E-02, valid loss: -1.198E+00 ± 1.213E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 147/1000, train loss: -1.188E+00 ± 5.705E-02, valid loss: -1.209E+00 ± 3.074E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 148/1000, train loss: -1.178E+00 ± 7.789E-02, valid loss: -1.206E+00 ± 4.393E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 149/1000, train loss: -1.180E+00 ± 7.469E-02, valid loss: -1.206E+00 ± 3.572E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 150/1000, train loss: -1.189E+00 ± 5.503E-02, valid loss: -1.168E+00 ± 1.284E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 151/1000, train loss: -1.180E+00 ± 7.892E-02, valid loss: -1.217E+00 ± 3.666E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 152/1000, train loss: -1.178E+00 ± 7.811E-02, valid loss: -1.215E+00 ± 3.298E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 153/1000, train loss: -1.178E+00 ± 7.452E-02, valid loss: -1.209E+00 ± 4.268E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 154/1000, train loss: -1.180E+00 ± 6.136E-02, valid loss: -1.195E+00 ± 1.279E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 155/1000, train loss: -1.180E+00 ± 8.470E-02, valid loss: -1.216E+00 ± 4.418E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 156/1000, train loss: -1.181E+00 ± 7.050E-02, valid loss: -1.222E+00 ± 3.222E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 157/1000, train loss: -1.192E+00 ± 4.010E-02, valid loss: -1.174E+00 ± 1.042E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 158/1000, train loss: -1.190E+00 ± 6.379E-02, valid loss: -1.174E+00 ± 1.437E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 159/1000, train loss: -1.184E+00 ± 4.284E-02, valid loss: -1.174E+00 ± 1.067E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 160/1000, train loss: -1.176E+00 ± 8.109E-02, valid loss: -1.221E+00 ± 4.059E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 161/1000, train loss: -1.182E+00 ± 7.998E-02, valid loss: -1.209E+00 ± 3.621E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 162/1000, train loss: -1.187E+00 ± 6.336E-02, valid loss: -1.175E+00 ± 1.123E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 163/1000, train loss: -1.184E+00 ± 6.279E-02, valid loss: -1.203E+00 ± 1.112E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 164/1000, train loss: -1.181E+00 ± 6.973E-02, valid loss: -1.222E+00 ± 1.845E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 165/1000, train loss: -1.197E+00 ± 4.991E-02, valid loss: -1.172E+00 ± 1.350E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 166/1000, train loss: -1.183E+00 ± 5.185E-02, valid loss: -1.183E+00 ± 1.059E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 167/1000, train loss: -1.178E+00 ± 7.910E-02, valid loss: -1.213E+00 ± 3.604E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 168/1000, train loss: -1.171E+00 ± 1.157E-01, valid loss: -1.225E+00 ± 2.838E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 169/1000, train loss: -1.181E+00 ± 7.135E-02, valid loss: -1.225E+00 ± 2.694E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 170/1000, train loss: -1.190E+00 ± 6.345E-02, valid loss: -1.189E+00 ± 1.295E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 171/1000, train loss: -1.186E+00 ± 8.794E-02, valid loss: -1.210E+00 ± 3.514E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 172/1000, train loss: -1.193E+00 ± 5.440E-02, valid loss: -1.197E+00 ± 1.139E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 173/1000, train loss: -1.199E+00 ± 3.884E-02, valid loss: -1.166E+00 ± 1.284E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 174/1000, train loss: -1.187E+00 ± 8.216E-02, valid loss: -1.206E+00 ± 2.770E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 175/1000, train loss: -1.186E+00 ± 6.416E-02, valid loss: -1.216E+00 ± 3.169E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 176/1000, train loss: -1.190E+00 ± 6.924E-02, valid loss: -1.224E+00 ± 3.768E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 177/1000, train loss: -1.190E+00 ± 6.656E-02, valid loss: -1.227E+00 ± 3.737E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 178/1000, train loss: -1.184E+00 ± 7.240E-02, valid loss: -1.212E+00 ± 4.135E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 179/1000, train loss: -1.193E+00 ± 6.564E-02, valid loss: -1.173E+00 ± 1.101E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 180/1000, train loss: -1.191E+00 ± 6.474E-02, valid loss: -1.217E+00 ± 3.024E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 181/1000, train loss: -1.180E+00 ± 8.167E-02, valid loss: -1.220E+00 ± 4.837E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 182/1000, train loss: -1.185E+00 ± 5.991E-02, valid loss: -1.230E+00 ± 2.927E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 183/1000, train loss: -1.185E+00 ± 8.002E-02, valid loss: -1.228E+00 ± 3.906E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 184/1000, train loss: -1.191E+00 ± 7.270E-02, valid loss: -1.217E+00 ± 2.102E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 185/1000, train loss: -1.182E+00 ± 7.914E-02, valid loss: -1.238E+00 ± 4.054E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 186/1000, train loss: -1.197E+00 ± 5.749E-02, valid loss: -1.197E+00 ± 1.042E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 187/1000, train loss: -1.185E+00 ± 7.109E-02, valid loss: -1.220E+00 ± 4.217E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 188/1000, train loss: -1.186E+00 ± 7.110E-02, valid loss: -1.236E+00 ± 2.667E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 189/1000, train loss: -1.202E+00 ± 6.694E-02, valid loss: -1.146E+00 ± 1.162E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 190/1000, train loss: -1.181E+00 ± 1.083E-01, valid loss: -1.245E+00 ± 2.318E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 191/1000, train loss: -1.198E+00 ± 4.168E-02, valid loss: -1.177E+00 ± 1.228E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 192/1000, train loss: -1.183E+00 ± 6.924E-02, valid loss: -1.212E+00 ± 3.057E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 193/1000, train loss: -1.192E+00 ± 8.332E-02, valid loss: -1.220E+00 ± 3.201E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 194/1000, train loss: -1.185E+00 ± 7.836E-02, valid loss: -1.230E+00 ± 4.245E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 195/1000, train loss: -1.206E+00 ± 4.177E-02, valid loss: -1.169E+00 ± 1.111E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 196/1000, train loss: -1.189E+00 ± 8.415E-02, valid loss: -1.215E+00 ± 3.808E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 197/1000, train loss: -1.188E+00 ± 6.849E-02, valid loss: -1.225E+00 ± 2.199E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 198/1000, train loss: -1.192E+00 ± 8.118E-02, valid loss: -1.220E+00 ± 3.652E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 199/1000, train loss: -1.193E+00 ± 8.315E-02, valid loss: -1.222E+00 ± 2.784E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 200/1000, train loss: -1.190E+00 ± 7.025E-02, valid loss: -1.238E+00 ± 2.929E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 201/1000, train loss: -1.194E+00 ± 6.848E-02, valid loss: -1.223E+00 ± 4.111E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 202/1000, train loss: -1.196E+00 ± 6.080E-02, valid loss: -1.230E+00 ± 4.673E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 203/1000, train loss: -1.193E+00 ± 6.724E-02, valid loss: -1.222E+00 ± 1.901E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 204/1000, train loss: -1.190E+00 ± 8.694E-02, valid loss: -1.232E+00 ± 2.587E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 205/1000, train loss: -1.194E+00 ± 7.377E-02, valid loss: -1.211E+00 ± 3.572E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 206/1000, train loss: -1.191E+00 ± 7.515E-02, valid loss: -1.237E+00 ± 2.598E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 207/1000, train loss: -1.193E+00 ± 7.434E-02, valid loss: -1.215E+00 ± 3.622E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 208/1000, train loss: -1.195E+00 ± 7.675E-02, valid loss: -1.221E+00 ± 3.766E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 209/1000, train loss: -1.195E+00 ± 7.338E-02, valid loss: -1.213E+00 ± 4.169E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 210/1000, train loss: -1.196E+00 ± 6.972E-02, valid loss: -1.225E+00 ± 3.455E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 211/1000, train loss: -1.197E+00 ± 6.946E-02, valid loss: -1.234E+00 ± 2.805E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 212/1000, train loss: -1.202E+00 ± 5.080E-02, valid loss: -1.218E+00 ± 4.182E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 213/1000, train loss: -1.203E+00 ± 3.916E-02, valid loss: -1.209E+00 ± 9.996E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 214/1000, train loss: -1.195E+00 ± 5.838E-02, valid loss: -1.174E+00 ± 2.912E-02 \n",
      "INFO:yieldforecast.train.EarlyStopping:EarlyStopping: finish training\n",
      "INFO:yieldforecast.train.train:Epoch: 215/1000, train loss: -1.192E+00 ± 7.167E-02, valid loss: -1.240E+00 ± 2.931E-02 \n",
      "\u001b[32m[I 2021-05-25 17:01:12,063]\u001b[0m Trial 62 finished with value: -0.3747606676321924 and parameters: {'entropy': 0.33627143853967023, 'α': 3.066226617925013e-05, 'noise': 0.12051227590156252, 'gamma': 0.792733634965259}. Best is trial 52 with value: -0.43219132566643687.\u001b[0m\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'Correlation': 0.37476066763219246,\n",
      " 'MAE': 462.57272,\n",
      " 'MAPE': 14.332476258277893,\n",
      " 'MSE': 369242.75,\n",
      " 'R2': -0.20381422203476718}\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "INFO:yieldforecast.train.train:Epoch: 001/1000, train loss: -4.325E-01 ± 6.993E-01, valid loss: -1.189E+00 ± 4.936E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 002/1000, train loss: -1.205E+00 ± 7.541E-02, valid loss: -1.227E+00 ± 3.009E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 003/1000, train loss: -1.213E+00 ± 7.493E-02, valid loss: -1.214E+00 ± 3.323E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 004/1000, train loss: -1.220E+00 ± 7.315E-02, valid loss: -1.221E+00 ± 5.478E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 005/1000, train loss: -1.211E+00 ± 7.319E-02, valid loss: -1.235E+00 ± 5.445E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 006/1000, train loss: -1.225E+00 ± 6.295E-02, valid loss: -1.227E+00 ± 4.392E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 007/1000, train loss: -1.225E+00 ± 6.695E-02, valid loss: -1.225E+00 ± 5.894E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 008/1000, train loss: -1.224E+00 ± 8.872E-02, valid loss: -1.229E+00 ± 4.827E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 009/1000, train loss: -1.225E+00 ± 7.571E-02, valid loss: -1.230E+00 ± 4.217E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 010/1000, train loss: -1.225E+00 ± 8.257E-02, valid loss: -1.226E+00 ± 3.825E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 011/1000, train loss: -1.221E+00 ± 7.948E-02, valid loss: -1.253E+00 ± 3.286E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 012/1000, train loss: -1.240E+00 ± 7.896E-02, valid loss: -1.264E+00 ± 3.445E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 013/1000, train loss: -1.244E+00 ± 8.999E-02, valid loss: -1.257E+00 ± 5.103E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 014/1000, train loss: -1.258E+00 ± 7.820E-02, valid loss: -1.251E+00 ± 1.451E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 015/1000, train loss: -1.263E+00 ± 6.771E-02, valid loss: -1.272E+00 ± 1.210E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 016/1000, train loss: -1.279E+00 ± 5.123E-02, valid loss: -1.243E+00 ± 1.611E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 017/1000, train loss: -1.267E+00 ± 8.984E-02, valid loss: -1.286E+00 ± 5.417E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 018/1000, train loss: -1.264E+00 ± 9.748E-02, valid loss: -1.288E+00 ± 4.869E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 019/1000, train loss: -1.277E+00 ± 8.590E-02, valid loss: -1.297E+00 ± 4.454E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 020/1000, train loss: -1.275E+00 ± 9.311E-02, valid loss: -1.293E+00 ± 3.702E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 021/1000, train loss: -1.285E+00 ± 6.981E-02, valid loss: -1.289E+00 ± 3.947E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 022/1000, train loss: -1.280E+00 ± 8.144E-02, valid loss: -1.331E+00 ± 3.159E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 023/1000, train loss: -1.281E+00 ± 8.456E-02, valid loss: -1.301E+00 ± 4.364E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 024/1000, train loss: -1.286E+00 ± 8.656E-02, valid loss: -1.299E+00 ± 4.054E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 025/1000, train loss: -1.297E+00 ± 7.623E-02, valid loss: -1.287E+00 ± 4.439E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 026/1000, train loss: -1.286E+00 ± 1.009E-01, valid loss: -1.298E+00 ± 3.325E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 027/1000, train loss: -1.296E+00 ± 7.197E-02, valid loss: -1.311E+00 ± 3.466E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 028/1000, train loss: -1.306E+00 ± 5.777E-02, valid loss: -1.266E+00 ± 1.622E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 029/1000, train loss: -1.295E+00 ± 8.954E-02, valid loss: -1.313E+00 ± 6.693E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 030/1000, train loss: -1.293E+00 ± 7.927E-02, valid loss: -1.322E+00 ± 4.251E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 031/1000, train loss: -1.293E+00 ± 7.836E-02, valid loss: -1.321E+00 ± 2.788E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 032/1000, train loss: -1.307E+00 ± 6.928E-02, valid loss: -1.230E+00 ± 1.228E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 033/1000, train loss: -1.299E+00 ± 6.386E-02, valid loss: -1.290E+00 ± 1.263E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 034/1000, train loss: -1.303E+00 ± 8.459E-02, valid loss: -1.303E+00 ± 3.773E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 035/1000, train loss: -1.302E+00 ± 8.579E-02, valid loss: -1.311E+00 ± 5.276E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 036/1000, train loss: -1.316E+00 ± 6.359E-02, valid loss: -1.278E+00 ± 1.286E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 037/1000, train loss: -1.301E+00 ± 8.853E-02, valid loss: -1.327E+00 ± 4.830E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 038/1000, train loss: -1.299E+00 ± 9.614E-02, valid loss: -1.337E+00 ± 4.277E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 039/1000, train loss: -1.312E+00 ± 7.043E-02, valid loss: -1.329E+00 ± 5.297E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 040/1000, train loss: -1.313E+00 ± 7.527E-02, valid loss: -1.331E+00 ± 4.581E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 041/1000, train loss: -1.308E+00 ± 8.644E-02, valid loss: -1.335E+00 ± 3.129E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 042/1000, train loss: -1.303E+00 ± 9.567E-02, valid loss: -1.352E+00 ± 3.365E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 043/1000, train loss: -1.313E+00 ± 1.024E-01, valid loss: -1.331E+00 ± 5.188E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 044/1000, train loss: -1.321E+00 ± 7.074E-02, valid loss: -1.292E+00 ± 1.388E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 045/1000, train loss: -1.318E+00 ± 7.512E-02, valid loss: -1.365E+00 ± 4.542E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 046/1000, train loss: -1.320E+00 ± 7.319E-02, valid loss: -1.344E+00 ± 5.763E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 047/1000, train loss: -1.307E+00 ± 9.373E-02, valid loss: -1.350E+00 ± 3.045E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 048/1000, train loss: -1.321E+00 ± 1.008E-01, valid loss: -1.332E+00 ± 3.044E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 049/1000, train loss: -1.319E+00 ± 7.593E-02, valid loss: -1.369E+00 ± 3.801E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 050/1000, train loss: -1.321E+00 ± 8.516E-02, valid loss: -1.334E+00 ± 3.607E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 051/1000, train loss: -1.329E+00 ± 7.569E-02, valid loss: -1.310E+00 ± 1.451E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 052/1000, train loss: -1.323E+00 ± 8.009E-02, valid loss: -1.351E+00 ± 3.752E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 053/1000, train loss: -1.332E+00 ± 7.644E-02, valid loss: -1.313E+00 ± 1.392E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 054/1000, train loss: -1.325E+00 ± 8.320E-02, valid loss: -1.366E+00 ± 4.041E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 055/1000, train loss: -1.327E+00 ± 9.211E-02, valid loss: -1.377E+00 ± 4.807E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 056/1000, train loss: -1.334E+00 ± 8.430E-02, valid loss: -1.328E+00 ± 5.069E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 057/1000, train loss: -1.330E+00 ± 8.847E-02, valid loss: -1.351E+00 ± 3.610E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 058/1000, train loss: -1.329E+00 ± 8.410E-02, valid loss: -1.348E+00 ± 5.459E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 059/1000, train loss: -1.339E+00 ± 6.723E-02, valid loss: -1.315E+00 ± 1.384E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 060/1000, train loss: -1.333E+00 ± 8.703E-02, valid loss: -1.371E+00 ± 4.177E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 061/1000, train loss: -1.332E+00 ± 9.070E-02, valid loss: -1.371E+00 ± 5.632E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 062/1000, train loss: -1.324E+00 ± 9.206E-02, valid loss: -1.364E+00 ± 3.474E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 063/1000, train loss: -1.334E+00 ± 8.619E-02, valid loss: -1.353E+00 ± 3.989E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 064/1000, train loss: -1.335E+00 ± 8.010E-02, valid loss: -1.352E+00 ± 3.768E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 065/1000, train loss: -1.340E+00 ± 7.702E-02, valid loss: -1.330E+00 ± 1.306E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 066/1000, train loss: -1.334E+00 ± 9.578E-02, valid loss: -1.364E+00 ± 3.730E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 067/1000, train loss: -1.346E+00 ± 6.360E-02, valid loss: -1.329E+00 ± 1.304E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 068/1000, train loss: -1.344E+00 ± 6.841E-02, valid loss: -1.335E+00 ± 1.319E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 069/1000, train loss: -1.335E+00 ± 8.597E-02, valid loss: -1.373E+00 ± 5.669E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 070/1000, train loss: -1.344E+00 ± 7.968E-02, valid loss: -1.344E+00 ± 1.142E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 071/1000, train loss: -1.344E+00 ± 5.959E-02, valid loss: -1.371E+00 ± 5.508E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 072/1000, train loss: -1.343E+00 ± 7.454E-02, valid loss: -1.365E+00 ± 6.133E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 073/1000, train loss: -1.348E+00 ± 6.719E-02, valid loss: -1.375E+00 ± 3.812E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 074/1000, train loss: -1.346E+00 ± 6.936E-02, valid loss: -1.373E+00 ± 3.370E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 075/1000, train loss: -1.344E+00 ± 8.012E-02, valid loss: -1.385E+00 ± 3.802E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 076/1000, train loss: -1.347E+00 ± 5.820E-02, valid loss: -1.366E+00 ± 2.477E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 077/1000, train loss: -1.353E+00 ± 7.342E-02, valid loss: -1.371E+00 ± 4.498E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 078/1000, train loss: -1.359E+00 ± 5.803E-02, valid loss: -1.392E+00 ± 3.888E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 079/1000, train loss: -1.344E+00 ± 8.328E-02, valid loss: -1.394E+00 ± 3.583E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 080/1000, train loss: -1.345E+00 ± 8.966E-02, valid loss: -1.343E+00 ± 4.889E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 081/1000, train loss: -1.349E+00 ± 8.319E-02, valid loss: -1.393E+00 ± 4.183E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 082/1000, train loss: -1.353E+00 ± 9.088E-02, valid loss: -1.381E+00 ± 4.473E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 083/1000, train loss: -1.353E+00 ± 7.325E-02, valid loss: -1.392E+00 ± 5.351E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 084/1000, train loss: -1.372E+00 ± 3.775E-02, valid loss: -1.337E+00 ± 1.485E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 085/1000, train loss: -1.349E+00 ± 7.537E-02, valid loss: -1.393E+00 ± 6.188E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 086/1000, train loss: -1.352E+00 ± 8.758E-02, valid loss: -1.397E+00 ± 3.033E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 087/1000, train loss: -1.368E+00 ± 5.569E-02, valid loss: -1.339E+00 ± 1.280E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 088/1000, train loss: -1.371E+00 ± 4.803E-02, valid loss: -1.339E+00 ± 1.557E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 089/1000, train loss: -1.343E+00 ± 1.067E-01, valid loss: -1.389E+00 ± 3.825E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 090/1000, train loss: -1.364E+00 ± 7.009E-02, valid loss: -1.368E+00 ± 1.371E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 091/1000, train loss: -1.364E+00 ± 6.688E-02, valid loss: -1.372E+00 ± 1.249E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 092/1000, train loss: -1.363E+00 ± 7.215E-02, valid loss: -1.359E+00 ± 1.313E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 093/1000, train loss: -1.362E+00 ± 8.346E-02, valid loss: -1.393E+00 ± 4.981E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 094/1000, train loss: -1.354E+00 ± 9.927E-02, valid loss: -1.388E+00 ± 4.300E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 095/1000, train loss: -1.369E+00 ± 6.897E-02, valid loss: -1.387E+00 ± 4.854E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 096/1000, train loss: -1.365E+00 ± 7.118E-02, valid loss: -1.381E+00 ± 4.248E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 097/1000, train loss: -1.359E+00 ± 8.158E-02, valid loss: -1.408E+00 ± 2.667E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 098/1000, train loss: -1.368E+00 ± 6.444E-02, valid loss: -1.394E+00 ± 5.074E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 099/1000, train loss: -1.365E+00 ± 8.788E-02, valid loss: -1.405E+00 ± 3.064E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 100/1000, train loss: -1.366E+00 ± 7.922E-02, valid loss: -1.391E+00 ± 2.922E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 101/1000, train loss: -1.360E+00 ± 6.758E-02, valid loss: -1.363E+00 ± 7.164E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 102/1000, train loss: -1.372E+00 ± 5.303E-02, valid loss: -1.362E+00 ± 1.253E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 103/1000, train loss: -1.374E+00 ± 7.441E-02, valid loss: -1.399E+00 ± 5.829E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 104/1000, train loss: -1.371E+00 ± 7.050E-02, valid loss: -1.388E+00 ± 2.964E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 105/1000, train loss: -1.375E+00 ± 7.463E-02, valid loss: -1.397E+00 ± 2.768E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 106/1000, train loss: -1.362E+00 ± 8.218E-02, valid loss: -1.389E+00 ± 3.966E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 107/1000, train loss: -1.371E+00 ± 6.570E-02, valid loss: -1.365E+00 ± 1.126E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 108/1000, train loss: -1.364E+00 ± 7.816E-02, valid loss: -1.436E+00 ± 4.301E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 109/1000, train loss: -1.370E+00 ± 8.473E-02, valid loss: -1.432E+00 ± 4.343E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 110/1000, train loss: -1.366E+00 ± 8.481E-02, valid loss: -1.410E+00 ± 2.999E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 111/1000, train loss: -1.365E+00 ± 7.907E-02, valid loss: -1.417E+00 ± 2.981E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 112/1000, train loss: -1.380E+00 ± 4.679E-02, valid loss: -1.391E+00 ± 1.333E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 113/1000, train loss: -1.377E+00 ± 6.930E-02, valid loss: -1.429E+00 ± 3.953E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 114/1000, train loss: -1.375E+00 ± 6.443E-02, valid loss: -1.413E+00 ± 4.592E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 115/1000, train loss: -1.366E+00 ± 7.960E-02, valid loss: -1.358E+00 ± 4.159E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 116/1000, train loss: -1.369E+00 ± 9.647E-02, valid loss: -1.387E+00 ± 4.583E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 117/1000, train loss: -1.373E+00 ± 7.296E-02, valid loss: -1.370E+00 ± 5.010E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 118/1000, train loss: -1.374E+00 ± 9.038E-02, valid loss: -1.423E+00 ± 5.683E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 119/1000, train loss: -1.386E+00 ± 4.926E-02, valid loss: -1.395E+00 ± 1.151E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 120/1000, train loss: -1.380E+00 ± 6.973E-02, valid loss: -1.415E+00 ± 5.235E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 121/1000, train loss: -1.366E+00 ± 1.006E-01, valid loss: -1.412E+00 ± 3.893E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 122/1000, train loss: -1.379E+00 ± 7.445E-02, valid loss: -1.403E+00 ± 6.575E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 123/1000, train loss: -1.386E+00 ± 5.407E-02, valid loss: -1.401E+00 ± 1.200E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 124/1000, train loss: -1.386E+00 ± 7.372E-02, valid loss: -1.415E+00 ± 6.170E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 125/1000, train loss: -1.366E+00 ± 9.415E-02, valid loss: -1.428E+00 ± 2.304E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 126/1000, train loss: -1.371E+00 ± 1.149E-01, valid loss: -1.417E+00 ± 4.817E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 127/1000, train loss: -1.383E+00 ± 7.856E-02, valid loss: -1.398E+00 ± 3.039E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 128/1000, train loss: -1.381E+00 ± 8.043E-02, valid loss: -1.422E+00 ± 3.046E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 129/1000, train loss: -1.377E+00 ± 8.909E-02, valid loss: -1.399E+00 ± 5.105E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 130/1000, train loss: -1.388E+00 ± 6.562E-02, valid loss: -1.373E+00 ± 1.429E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 131/1000, train loss: -1.375E+00 ± 7.621E-02, valid loss: -1.415E+00 ± 3.296E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 132/1000, train loss: -1.384E+00 ± 6.123E-02, valid loss: -1.378E+00 ± 1.198E-01 \n",
      "INFO:yieldforecast.train.EarlyStopping:EarlyStopping: finish training\n",
      "INFO:yieldforecast.train.train:Epoch: 133/1000, train loss: -1.379E+00 ± 8.410E-02, valid loss: -1.428E+00 ± 4.009E-02 \n",
      "\u001b[32m[I 2021-05-25 17:05:55,304]\u001b[0m Trial 63 finished with value: -0.37331471921874226 and parameters: {'entropy': 0.2326926081133765, 'α': 5.538048700621453e-05, 'noise': 0.09762679678133898, 'gamma': 0.7689198788328571}. Best is trial 52 with value: -0.43219132566643687.\u001b[0m\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'Correlation': 0.3733147192187422,\n",
      " 'MAE': 450.86713,\n",
      " 'MAPE': 14.085343480110168,\n",
      " 'MSE': 356073.16,\n",
      " 'R2': -0.16087837433617946}\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "INFO:yieldforecast.train.train:Epoch: 001/1000, train loss: -5.322E-01 ± 6.611E-01, valid loss: -1.167E+00 ± 4.527E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 002/1000, train loss: -1.155E+00 ± 6.589E-02, valid loss: -1.153E+00 ± 3.083E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 003/1000, train loss: -1.159E+00 ± 7.081E-02, valid loss: -1.163E+00 ± 3.633E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 004/1000, train loss: -1.154E+00 ± 9.304E-02, valid loss: -1.175E+00 ± 4.145E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 005/1000, train loss: -1.167E+00 ± 5.886E-02, valid loss: -1.187E+00 ± 3.224E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 006/1000, train loss: -1.167E+00 ± 7.336E-02, valid loss: -1.187E+00 ± 4.143E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 007/1000, train loss: -1.173E+00 ± 7.309E-02, valid loss: -1.171E+00 ± 4.518E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 008/1000, train loss: -1.169E+00 ± 7.316E-02, valid loss: -1.184E+00 ± 3.565E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 009/1000, train loss: -1.164E+00 ± 6.982E-02, valid loss: -1.191E+00 ± 6.679E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 010/1000, train loss: -1.182E+00 ± 6.100E-02, valid loss: -1.146E+00 ± 1.098E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 011/1000, train loss: -1.186E+00 ± 7.243E-02, valid loss: -1.214E+00 ± 3.879E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 012/1000, train loss: -1.192E+00 ± 8.933E-02, valid loss: -1.198E+00 ± 1.867E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 013/1000, train loss: -1.207E+00 ± 6.433E-02, valid loss: -1.199E+00 ± 3.451E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 014/1000, train loss: -1.207E+00 ± 8.167E-02, valid loss: -1.231E+00 ± 5.268E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 015/1000, train loss: -1.224E+00 ± 6.397E-02, valid loss: -1.192E+00 ± 1.209E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 016/1000, train loss: -1.222E+00 ± 6.295E-02, valid loss: -1.247E+00 ± 5.512E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 017/1000, train loss: -1.227E+00 ± 6.192E-02, valid loss: -1.195E+00 ± 3.987E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 018/1000, train loss: -1.217E+00 ± 7.196E-02, valid loss: -1.208E+00 ± 4.217E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 019/1000, train loss: -1.223E+00 ± 8.664E-02, valid loss: -1.256E+00 ± 5.095E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 020/1000, train loss: -1.238E+00 ± 5.982E-02, valid loss: -1.226E+00 ± 1.150E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 021/1000, train loss: -1.236E+00 ± 6.410E-02, valid loss: -1.264E+00 ± 4.008E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 022/1000, train loss: -1.235E+00 ± 7.621E-02, valid loss: -1.254E+00 ± 3.759E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 023/1000, train loss: -1.240E+00 ± 6.752E-02, valid loss: -1.255E+00 ± 4.342E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 024/1000, train loss: -1.226E+00 ± 8.569E-02, valid loss: -1.237E+00 ± 2.620E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 025/1000, train loss: -1.242E+00 ± 5.290E-02, valid loss: -1.228E+00 ± 1.133E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 026/1000, train loss: -1.247E+00 ± 6.832E-02, valid loss: -1.210E+00 ± 1.335E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 027/1000, train loss: -1.234E+00 ± 7.810E-02, valid loss: -1.263E+00 ± 3.476E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 028/1000, train loss: -1.243E+00 ± 6.036E-02, valid loss: -1.244E+00 ± 1.417E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 029/1000, train loss: -1.241E+00 ± 7.888E-02, valid loss: -1.266E+00 ± 3.576E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 030/1000, train loss: -1.243E+00 ± 8.586E-02, valid loss: -1.291E+00 ± 4.134E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 031/1000, train loss: -1.261E+00 ± 6.522E-02, valid loss: -1.274E+00 ± 5.743E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 032/1000, train loss: -1.249E+00 ± 9.364E-02, valid loss: -1.286E+00 ± 4.059E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 033/1000, train loss: -1.262E+00 ± 7.827E-02, valid loss: -1.251E+00 ± 6.581E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 034/1000, train loss: -1.261E+00 ± 6.301E-02, valid loss: -1.279E+00 ± 1.166E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 035/1000, train loss: -1.268E+00 ± 7.537E-02, valid loss: -1.285E+00 ± 4.370E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 036/1000, train loss: -1.256E+00 ± 8.875E-02, valid loss: -1.303E+00 ± 2.368E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 037/1000, train loss: -1.272E+00 ± 8.484E-02, valid loss: -1.305E+00 ± 3.712E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 038/1000, train loss: -1.273E+00 ± 8.591E-02, valid loss: -1.282E+00 ± 4.367E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 039/1000, train loss: -1.264E+00 ± 8.338E-02, valid loss: -1.317E+00 ± 5.472E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 040/1000, train loss: -1.271E+00 ± 6.579E-02, valid loss: -1.267E+00 ± 1.194E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 041/1000, train loss: -1.279E+00 ± 7.537E-02, valid loss: -1.304E+00 ± 6.063E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 042/1000, train loss: -1.284E+00 ± 5.879E-02, valid loss: -1.301E+00 ± 4.415E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 043/1000, train loss: -1.294E+00 ± 7.032E-02, valid loss: -1.250E+00 ± 1.222E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 044/1000, train loss: -1.291E+00 ± 4.389E-02, valid loss: -1.285E+00 ± 1.238E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 045/1000, train loss: -1.293E+00 ± 6.463E-02, valid loss: -1.284E+00 ± 4.902E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 046/1000, train loss: -1.284E+00 ± 8.240E-02, valid loss: -1.295E+00 ± 2.985E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 047/1000, train loss: -1.286E+00 ± 7.073E-02, valid loss: -1.295E+00 ± 2.162E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 048/1000, train loss: -1.282E+00 ± 8.160E-02, valid loss: -1.328E+00 ± 3.075E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 049/1000, train loss: -1.293E+00 ± 6.583E-02, valid loss: -1.295E+00 ± 1.187E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 050/1000, train loss: -1.302E+00 ± 4.572E-02, valid loss: -1.277E+00 ± 1.517E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 051/1000, train loss: -1.287E+00 ± 8.480E-02, valid loss: -1.308E+00 ± 6.836E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 052/1000, train loss: -1.297E+00 ± 6.962E-02, valid loss: -1.318E+00 ± 3.250E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 053/1000, train loss: -1.314E+00 ± 4.451E-02, valid loss: -1.275E+00 ± 1.336E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 054/1000, train loss: -1.301E+00 ± 6.538E-02, valid loss: -1.302E+00 ± 4.466E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 055/1000, train loss: -1.288E+00 ± 8.068E-02, valid loss: -1.329E+00 ± 4.780E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 056/1000, train loss: -1.306E+00 ± 6.426E-02, valid loss: -1.327E+00 ± 4.098E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 057/1000, train loss: -1.305E+00 ± 8.204E-02, valid loss: -1.303E+00 ± 4.640E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 058/1000, train loss: -1.310E+00 ± 7.849E-02, valid loss: -1.286E+00 ± 1.162E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 059/1000, train loss: -1.301E+00 ± 9.131E-02, valid loss: -1.343E+00 ± 3.196E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 060/1000, train loss: -1.302E+00 ± 7.939E-02, valid loss: -1.335E+00 ± 2.859E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 061/1000, train loss: -1.306E+00 ± 6.780E-02, valid loss: -1.350E+00 ± 3.974E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 062/1000, train loss: -1.312E+00 ± 6.784E-02, valid loss: -1.322E+00 ± 5.112E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 063/1000, train loss: -1.308E+00 ± 7.140E-02, valid loss: -1.335E+00 ± 3.731E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 064/1000, train loss: -1.314E+00 ± 6.051E-02, valid loss: -1.283E+00 ± 1.145E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 065/1000, train loss: -1.301E+00 ± 9.204E-02, valid loss: -1.363E+00 ± 4.240E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 066/1000, train loss: -1.306E+00 ± 9.076E-02, valid loss: -1.322E+00 ± 4.524E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 067/1000, train loss: -1.302E+00 ± 7.884E-02, valid loss: -1.316E+00 ± 2.769E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 068/1000, train loss: -1.315E+00 ± 4.566E-02, valid loss: -1.323E+00 ± 1.014E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 069/1000, train loss: -1.314E+00 ± 6.909E-02, valid loss: -1.341E+00 ± 2.360E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 070/1000, train loss: -1.323E+00 ± 6.043E-02, valid loss: -1.315E+00 ± 1.321E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 071/1000, train loss: -1.310E+00 ± 9.735E-02, valid loss: -1.354E+00 ± 3.772E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 072/1000, train loss: -1.323E+00 ± 5.913E-02, valid loss: -1.311E+00 ± 1.425E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 073/1000, train loss: -1.312E+00 ± 9.291E-02, valid loss: -1.366E+00 ± 3.935E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 074/1000, train loss: -1.316E+00 ± 7.010E-02, valid loss: -1.336E+00 ± 4.160E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 075/1000, train loss: -1.312E+00 ± 8.619E-02, valid loss: -1.344E+00 ± 5.850E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 076/1000, train loss: -1.326E+00 ± 5.135E-02, valid loss: -1.319E+00 ± 1.117E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 077/1000, train loss: -1.328E+00 ± 6.716E-02, valid loss: -1.354E+00 ± 6.009E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 078/1000, train loss: -1.330E+00 ± 6.519E-02, valid loss: -1.320E+00 ± 1.348E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 079/1000, train loss: -1.320E+00 ± 6.268E-02, valid loss: -1.332E+00 ± 3.749E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 080/1000, train loss: -1.322E+00 ± 8.334E-02, valid loss: -1.346E+00 ± 5.750E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 081/1000, train loss: -1.321E+00 ± 1.039E-01, valid loss: -1.340E+00 ± 5.226E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 082/1000, train loss: -1.319E+00 ± 9.255E-02, valid loss: -1.349E+00 ± 2.732E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 083/1000, train loss: -1.328E+00 ± 8.568E-02, valid loss: -1.339E+00 ± 3.943E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 084/1000, train loss: -1.322E+00 ± 8.085E-02, valid loss: -1.344E+00 ± 3.275E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 085/1000, train loss: -1.322E+00 ± 8.321E-02, valid loss: -1.333E+00 ± 3.425E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 086/1000, train loss: -1.326E+00 ± 7.608E-02, valid loss: -1.361E+00 ± 4.776E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 087/1000, train loss: -1.331E+00 ± 5.984E-02, valid loss: -1.307E+00 ± 1.598E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 088/1000, train loss: -1.328E+00 ± 7.901E-02, valid loss: -1.364E+00 ± 5.484E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 089/1000, train loss: -1.322E+00 ± 8.667E-02, valid loss: -1.376E+00 ± 2.718E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 090/1000, train loss: -1.336E+00 ± 6.674E-02, valid loss: -1.332E+00 ± 1.098E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 091/1000, train loss: -1.317E+00 ± 8.900E-02, valid loss: -1.373E+00 ± 3.507E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 092/1000, train loss: -1.333E+00 ± 8.306E-02, valid loss: -1.359E+00 ± 3.830E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 093/1000, train loss: -1.326E+00 ± 9.497E-02, valid loss: -1.371E+00 ± 3.591E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 094/1000, train loss: -1.326E+00 ± 7.312E-02, valid loss: -1.387E+00 ± 3.582E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 095/1000, train loss: -1.332E+00 ± 6.832E-02, valid loss: -1.371E+00 ± 3.503E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 096/1000, train loss: -1.329E+00 ± 7.684E-02, valid loss: -1.369E+00 ± 3.371E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 097/1000, train loss: -1.349E+00 ± 4.025E-02, valid loss: -1.342E+00 ± 1.203E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 098/1000, train loss: -1.340E+00 ± 6.949E-02, valid loss: -1.383E+00 ± 2.389E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 099/1000, train loss: -1.340E+00 ± 7.429E-02, valid loss: -1.359E+00 ± 5.544E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 100/1000, train loss: -1.331E+00 ± 9.161E-02, valid loss: -1.354E+00 ± 4.210E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 101/1000, train loss: -1.346E+00 ± 4.765E-02, valid loss: -1.335E+00 ± 1.294E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 102/1000, train loss: -1.346E+00 ± 6.977E-02, valid loss: -1.380E+00 ± 3.001E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 103/1000, train loss: -1.331E+00 ± 8.554E-02, valid loss: -1.364E+00 ± 3.597E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 104/1000, train loss: -1.334E+00 ± 8.009E-02, valid loss: -1.367E+00 ± 4.952E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 105/1000, train loss: -1.347E+00 ± 6.527E-02, valid loss: -1.341E+00 ± 1.109E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 106/1000, train loss: -1.340E+00 ± 6.951E-02, valid loss: -1.360E+00 ± 6.009E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 107/1000, train loss: -1.327E+00 ± 8.321E-02, valid loss: -1.377E+00 ± 2.836E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 108/1000, train loss: -1.344E+00 ± 4.431E-02, valid loss: -1.358E+00 ± 9.755E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 109/1000, train loss: -1.335E+00 ± 7.397E-02, valid loss: -1.369E+00 ± 4.472E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 110/1000, train loss: -1.333E+00 ± 1.013E-01, valid loss: -1.387E+00 ± 3.990E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 111/1000, train loss: -1.341E+00 ± 7.174E-02, valid loss: -1.397E+00 ± 3.699E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 112/1000, train loss: -1.338E+00 ± 9.106E-02, valid loss: -1.369E+00 ± 4.800E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 113/1000, train loss: -1.339E+00 ± 7.386E-02, valid loss: -1.373E+00 ± 9.927E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 114/1000, train loss: -1.348E+00 ± 7.162E-02, valid loss: -1.376E+00 ± 6.027E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 115/1000, train loss: -1.345E+00 ± 6.095E-02, valid loss: -1.366E+00 ± 1.244E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 116/1000, train loss: -1.344E+00 ± 8.822E-02, valid loss: -1.368E+00 ± 3.705E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 117/1000, train loss: -1.341E+00 ± 7.295E-02, valid loss: -1.378E+00 ± 3.561E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 118/1000, train loss: -1.349E+00 ± 5.534E-02, valid loss: -1.336E+00 ± 1.682E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 119/1000, train loss: -1.346E+00 ± 8.659E-02, valid loss: -1.342E+00 ± 4.860E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 120/1000, train loss: -1.338E+00 ± 6.684E-02, valid loss: -1.318E+00 ± 9.395E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 121/1000, train loss: -1.348E+00 ± 6.440E-02, valid loss: -1.375E+00 ± 1.184E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 122/1000, train loss: -1.355E+00 ± 4.756E-02, valid loss: -1.324E+00 ± 1.057E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 123/1000, train loss: -1.347E+00 ± 8.055E-02, valid loss: -1.395E+00 ± 2.449E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 124/1000, train loss: -1.344E+00 ± 7.970E-02, valid loss: -1.394E+00 ± 4.858E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 125/1000, train loss: -1.344E+00 ± 7.517E-02, valid loss: -1.380E+00 ± 4.037E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 126/1000, train loss: -1.352E+00 ± 6.734E-02, valid loss: -1.371E+00 ± 4.204E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 127/1000, train loss: -1.347E+00 ± 6.785E-02, valid loss: -1.394E+00 ± 4.035E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 128/1000, train loss: -1.361E+00 ± 4.815E-02, valid loss: -1.376E+00 ± 1.118E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 129/1000, train loss: -1.353E+00 ± 6.723E-02, valid loss: -1.374E+00 ± 1.334E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 130/1000, train loss: -1.354E+00 ± 6.731E-02, valid loss: -1.375E+00 ± 2.253E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 131/1000, train loss: -1.353E+00 ± 6.415E-02, valid loss: -1.360E+00 ± 9.452E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 132/1000, train loss: -1.340E+00 ± 7.779E-02, valid loss: -1.374E+00 ± 4.187E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 133/1000, train loss: -1.350E+00 ± 7.643E-02, valid loss: -1.370E+00 ± 5.115E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 134/1000, train loss: -1.355E+00 ± 5.910E-02, valid loss: -1.381E+00 ± 1.047E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 135/1000, train loss: -1.348E+00 ± 7.484E-02, valid loss: -1.366E+00 ± 9.703E-02 \n",
      "INFO:yieldforecast.train.EarlyStopping:EarlyStopping: finish training\n",
      "INFO:yieldforecast.train.train:Epoch: 136/1000, train loss: -1.361E+00 ± 6.771E-02, valid loss: -1.354E+00 ± 1.109E-01 \n",
      "\u001b[32m[I 2021-05-25 17:10:40,783]\u001b[0m Trial 64 finished with value: -0.37985076228892806 and parameters: {'entropy': 0.2703194267683549, 'α': 7.951477533894384e-05, 'noise': 0.08777877935139214, 'gamma': 0.7032661973523229}. Best is trial 52 with value: -0.43219132566643687.\u001b[0m\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'Correlation': 0.37985076228892806,\n",
      " 'MAE': 457.61356,\n",
      " 'MAPE': 14.163927733898163,\n",
      " 'MSE': 366733.28,\n",
      " 'R2': -0.1956326807283777}\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "INFO:yieldforecast.train.train:Epoch: 001/1000, train loss: -2.118E-01 ± 6.967E-01, valid loss: -1.245E+00 ± 3.017E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 002/1000, train loss: -1.238E+00 ± 7.224E-02, valid loss: -1.264E+00 ± 4.878E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 003/1000, train loss: -1.260E+00 ± 6.644E-02, valid loss: -1.273E+00 ± 5.702E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 004/1000, train loss: -1.257E+00 ± 8.169E-02, valid loss: -1.256E+00 ± 4.796E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 005/1000, train loss: -1.262E+00 ± 6.314E-02, valid loss: -1.256E+00 ± 2.454E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 006/1000, train loss: -1.268E+00 ± 5.283E-02, valid loss: -1.256E+00 ± 1.336E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 007/1000, train loss: -1.264E+00 ± 8.272E-02, valid loss: -1.261E+00 ± 4.459E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 008/1000, train loss: -1.266E+00 ± 8.121E-02, valid loss: -1.266E+00 ± 4.850E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 009/1000, train loss: -1.270E+00 ± 6.966E-02, valid loss: -1.275E+00 ± 2.499E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 010/1000, train loss: -1.276E+00 ± 4.753E-02, valid loss: -1.262E+00 ± 1.077E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 011/1000, train loss: -1.267E+00 ± 8.291E-02, valid loss: -1.303E+00 ± 4.072E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 012/1000, train loss: -1.276E+00 ± 5.535E-02, valid loss: -1.259E+00 ± 1.329E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 013/1000, train loss: -1.264E+00 ± 9.996E-02, valid loss: -1.289E+00 ± 3.512E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 014/1000, train loss: -1.275E+00 ± 7.834E-02, valid loss: -1.297E+00 ± 4.480E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 015/1000, train loss: -1.272E+00 ± 8.128E-02, valid loss: -1.277E+00 ± 4.948E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 016/1000, train loss: -1.274E+00 ± 8.432E-02, valid loss: -1.282E+00 ± 6.310E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 017/1000, train loss: -1.269E+00 ± 8.630E-02, valid loss: -1.273E+00 ± 5.299E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 018/1000, train loss: -1.284E+00 ± 6.353E-02, valid loss: -1.224E+00 ± 1.008E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 019/1000, train loss: -1.282E+00 ± 8.565E-02, valid loss: -1.306E+00 ± 5.655E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 020/1000, train loss: -1.290E+00 ± 8.776E-02, valid loss: -1.285E+00 ± 3.751E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 021/1000, train loss: -1.293E+00 ± 8.924E-02, valid loss: -1.302E+00 ± 2.382E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 022/1000, train loss: -1.293E+00 ± 9.481E-02, valid loss: -1.336E+00 ± 5.126E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 023/1000, train loss: -1.301E+00 ± 9.370E-02, valid loss: -1.300E+00 ± 3.802E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 024/1000, train loss: -1.321E+00 ± 4.965E-02, valid loss: -1.278E+00 ± 1.187E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 025/1000, train loss: -1.312E+00 ± 7.469E-02, valid loss: -1.310E+00 ± 4.520E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 026/1000, train loss: -1.305E+00 ± 9.837E-02, valid loss: -1.323E+00 ± 4.863E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 027/1000, train loss: -1.310E+00 ± 6.533E-02, valid loss: -1.322E+00 ± 1.107E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 028/1000, train loss: -1.313E+00 ± 8.440E-02, valid loss: -1.323E+00 ± 4.224E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 029/1000, train loss: -1.312E+00 ± 7.806E-02, valid loss: -1.360E+00 ± 3.839E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 030/1000, train loss: -1.317E+00 ± 9.522E-02, valid loss: -1.332E+00 ± 2.587E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 031/1000, train loss: -1.329E+00 ± 5.192E-02, valid loss: -1.325E+00 ± 1.326E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 032/1000, train loss: -1.318E+00 ± 9.521E-02, valid loss: -1.351E+00 ± 4.504E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 033/1000, train loss: -1.333E+00 ± 7.361E-02, valid loss: -1.294E+00 ± 1.412E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 034/1000, train loss: -1.324E+00 ± 8.570E-02, valid loss: -1.346E+00 ± 4.578E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 035/1000, train loss: -1.309E+00 ± 1.029E-01, valid loss: -1.368E+00 ± 3.678E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 036/1000, train loss: -1.327E+00 ± 9.388E-02, valid loss: -1.340E+00 ± 4.543E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 037/1000, train loss: -1.331E+00 ± 6.129E-02, valid loss: -1.311E+00 ± 1.343E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 038/1000, train loss: -1.333E+00 ± 7.285E-02, valid loss: -1.368E+00 ± 5.320E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 039/1000, train loss: -1.333E+00 ± 8.314E-02, valid loss: -1.361E+00 ± 3.776E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 040/1000, train loss: -1.328E+00 ± 8.851E-02, valid loss: -1.334E+00 ± 4.297E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 041/1000, train loss: -1.340E+00 ± 7.391E-02, valid loss: -1.304E+00 ± 1.763E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 042/1000, train loss: -1.335E+00 ± 8.420E-02, valid loss: -1.342E+00 ± 4.855E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 043/1000, train loss: -1.333E+00 ± 9.909E-02, valid loss: -1.347E+00 ± 4.883E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 044/1000, train loss: -1.342E+00 ± 6.576E-02, valid loss: -1.328E+00 ± 1.441E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 045/1000, train loss: -1.343E+00 ± 7.223E-02, valid loss: -1.353E+00 ± 3.658E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 046/1000, train loss: -1.337E+00 ± 8.600E-02, valid loss: -1.367E+00 ± 2.674E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 047/1000, train loss: -1.337E+00 ± 8.275E-02, valid loss: -1.379E+00 ± 2.968E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 048/1000, train loss: -1.347E+00 ± 8.143E-02, valid loss: -1.333E+00 ± 3.512E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 049/1000, train loss: -1.341E+00 ± 9.516E-02, valid loss: -1.360E+00 ± 2.887E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 050/1000, train loss: -1.341E+00 ± 9.454E-02, valid loss: -1.378E+00 ± 5.067E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 051/1000, train loss: -1.353E+00 ± 6.631E-02, valid loss: -1.364E+00 ± 5.582E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 052/1000, train loss: -1.341E+00 ± 8.679E-02, valid loss: -1.383E+00 ± 4.432E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 053/1000, train loss: -1.346E+00 ± 9.087E-02, valid loss: -1.386E+00 ± 3.861E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 054/1000, train loss: -1.345E+00 ± 9.351E-02, valid loss: -1.365E+00 ± 3.829E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 055/1000, train loss: -1.342E+00 ± 8.116E-02, valid loss: -1.396E+00 ± 3.973E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 056/1000, train loss: -1.344E+00 ± 7.895E-02, valid loss: -1.390E+00 ± 5.063E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 057/1000, train loss: -1.353E+00 ± 6.765E-02, valid loss: -1.357E+00 ± 1.310E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 058/1000, train loss: -1.348E+00 ± 9.314E-02, valid loss: -1.388E+00 ± 6.387E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 059/1000, train loss: -1.356E+00 ± 8.680E-02, valid loss: -1.360E+00 ± 3.583E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 060/1000, train loss: -1.352E+00 ± 8.454E-02, valid loss: -1.394E+00 ± 4.234E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 061/1000, train loss: -1.369E+00 ± 5.311E-02, valid loss: -1.347E+00 ± 1.500E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 062/1000, train loss: -1.356E+00 ± 7.598E-02, valid loss: -1.404E+00 ± 3.745E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 063/1000, train loss: -1.366E+00 ± 7.302E-02, valid loss: -1.399E+00 ± 5.079E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 064/1000, train loss: -1.366E+00 ± 7.852E-02, valid loss: -1.360E+00 ± 1.314E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 065/1000, train loss: -1.367E+00 ± 8.935E-02, valid loss: -1.392E+00 ± 2.919E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 066/1000, train loss: -1.366E+00 ± 8.363E-02, valid loss: -1.398E+00 ± 3.668E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 067/1000, train loss: -1.379E+00 ± 5.745E-02, valid loss: -1.400E+00 ± 3.717E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 068/1000, train loss: -1.365E+00 ± 8.901E-02, valid loss: -1.409E+00 ± 3.012E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 069/1000, train loss: -1.364E+00 ± 9.430E-02, valid loss: -1.402E+00 ± 5.101E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 070/1000, train loss: -1.369E+00 ± 8.628E-02, valid loss: -1.367E+00 ± 3.496E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 071/1000, train loss: -1.374E+00 ± 6.241E-02, valid loss: -1.373E+00 ± 1.285E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 072/1000, train loss: -1.368E+00 ± 8.245E-02, valid loss: -1.413E+00 ± 5.696E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 073/1000, train loss: -1.372E+00 ± 7.987E-02, valid loss: -1.411E+00 ± 5.548E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 074/1000, train loss: -1.371E+00 ± 8.445E-02, valid loss: -1.415E+00 ± 4.530E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 075/1000, train loss: -1.372E+00 ± 9.124E-02, valid loss: -1.398E+00 ± 2.833E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 076/1000, train loss: -1.377E+00 ± 8.732E-02, valid loss: -1.408E+00 ± 6.136E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 077/1000, train loss: -1.379E+00 ± 7.555E-02, valid loss: -1.395E+00 ± 3.938E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 078/1000, train loss: -1.376E+00 ± 7.935E-02, valid loss: -1.409E+00 ± 5.631E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 079/1000, train loss: -1.383E+00 ± 7.225E-02, valid loss: -1.392E+00 ± 4.119E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 080/1000, train loss: -1.369E+00 ± 9.023E-02, valid loss: -1.428E+00 ± 4.120E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 081/1000, train loss: -1.383E+00 ± 8.901E-02, valid loss: -1.413E+00 ± 2.092E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 082/1000, train loss: -1.379E+00 ± 7.789E-02, valid loss: -1.402E+00 ± 4.443E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 083/1000, train loss: -1.386E+00 ± 6.267E-02, valid loss: -1.405E+00 ± 1.138E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 084/1000, train loss: -1.388E+00 ± 9.365E-02, valid loss: -1.408E+00 ± 2.604E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 085/1000, train loss: -1.380E+00 ± 8.988E-02, valid loss: -1.434E+00 ± 3.069E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 086/1000, train loss: -1.396E+00 ± 5.909E-02, valid loss: -1.374E+00 ± 1.336E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 087/1000, train loss: -1.384E+00 ± 1.074E-01, valid loss: -1.425E+00 ± 3.471E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 088/1000, train loss: -1.390E+00 ± 6.923E-02, valid loss: -1.407E+00 ± 1.206E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 089/1000, train loss: -1.392E+00 ± 8.151E-02, valid loss: -1.445E+00 ± 4.274E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 090/1000, train loss: -1.399E+00 ± 5.849E-02, valid loss: -1.379E+00 ± 1.339E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 091/1000, train loss: -1.392E+00 ± 6.439E-02, valid loss: -1.459E+00 ± 4.100E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 092/1000, train loss: -1.392E+00 ± 7.789E-02, valid loss: -1.406E+00 ± 6.352E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 093/1000, train loss: -1.390E+00 ± 7.997E-02, valid loss: -1.438E+00 ± 3.013E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 094/1000, train loss: -1.395E+00 ± 7.669E-02, valid loss: -1.412E+00 ± 7.159E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 095/1000, train loss: -1.389E+00 ± 8.377E-02, valid loss: -1.388E+00 ± 1.173E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 096/1000, train loss: -1.391E+00 ± 6.936E-02, valid loss: -1.404E+00 ± 1.164E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 097/1000, train loss: -1.389E+00 ± 8.631E-02, valid loss: -1.422E+00 ± 1.915E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 098/1000, train loss: -1.396E+00 ± 6.627E-02, valid loss: -1.436E+00 ± 4.047E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 099/1000, train loss: -1.402E+00 ± 6.783E-02, valid loss: -1.412E+00 ± 1.083E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 100/1000, train loss: -1.405E+00 ± 5.184E-02, valid loss: -1.396E+00 ± 1.116E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 101/1000, train loss: -1.401E+00 ± 7.907E-02, valid loss: -1.430E+00 ± 3.893E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 102/1000, train loss: -1.402E+00 ± 8.845E-02, valid loss: -1.427E+00 ± 4.035E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 103/1000, train loss: -1.394E+00 ± 7.459E-02, valid loss: -1.438E+00 ± 4.370E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 104/1000, train loss: -1.402E+00 ± 7.812E-02, valid loss: -1.435E+00 ± 4.756E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 105/1000, train loss: -1.404E+00 ± 6.221E-02, valid loss: -1.428E+00 ± 3.189E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 106/1000, train loss: -1.398E+00 ± 8.443E-02, valid loss: -1.445E+00 ± 3.850E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 107/1000, train loss: -1.402E+00 ± 7.875E-02, valid loss: -1.446E+00 ± 3.056E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 108/1000, train loss: -1.398E+00 ± 7.394E-02, valid loss: -1.449E+00 ± 3.862E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 109/1000, train loss: -1.403E+00 ± 6.522E-02, valid loss: -1.396E+00 ± 1.166E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 110/1000, train loss: -1.414E+00 ± 6.265E-02, valid loss: -1.432E+00 ± 4.952E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 111/1000, train loss: -1.400E+00 ± 8.418E-02, valid loss: -1.436E+00 ± 4.633E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 112/1000, train loss: -1.411E+00 ± 7.920E-02, valid loss: -1.418E+00 ± 5.113E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 113/1000, train loss: -1.409E+00 ± 8.142E-02, valid loss: -1.402E+00 ± 3.976E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 114/1000, train loss: -1.405E+00 ± 5.854E-02, valid loss: -1.421E+00 ± 1.065E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 115/1000, train loss: -1.408E+00 ± 7.541E-02, valid loss: -1.409E+00 ± 1.248E-01 \n",
      "INFO:yieldforecast.train.EarlyStopping:EarlyStopping: finish training\n",
      "INFO:yieldforecast.train.train:Epoch: 116/1000, train loss: -1.402E+00 ± 1.003E-01, valid loss: -1.409E+00 ± 3.259E-02 \n",
      "\u001b[32m[I 2021-05-25 17:14:45,196]\u001b[0m Trial 65 finished with value: -0.3523534090765719 and parameters: {'entropy': 0.20041910616212447, 'α': 4.2741531637500756e-05, 'noise': 0.10664571690506404, 'gamma': 0.47424893932192325}. Best is trial 52 with value: -0.43219132566643687.\u001b[0m\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'Correlation': 0.3523534090765719,\n",
      " 'MAE': 442.97202,\n",
      " 'MAPE': 13.89768123626709,\n",
      " 'MSE': 345400.34,\n",
      " 'R2': -0.12608260272917238}\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "INFO:yieldforecast.train.train:Epoch: 001/1000, train loss: -6.826E-01 ± 5.968E-01, valid loss: -1.122E+00 ± 3.317E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 002/1000, train loss: -1.118E+00 ± 6.843E-02, valid loss: -1.128E+00 ± 2.850E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 003/1000, train loss: -1.128E+00 ± 7.959E-02, valid loss: -1.135E+00 ± 3.832E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 004/1000, train loss: -1.127E+00 ± 7.872E-02, valid loss: -1.170E+00 ± 3.877E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 005/1000, train loss: -1.137E+00 ± 7.123E-02, valid loss: -1.146E+00 ± 2.501E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 006/1000, train loss: -1.141E+00 ± 5.652E-02, valid loss: -1.141E+00 ± 5.101E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 007/1000, train loss: -1.143E+00 ± 7.612E-02, valid loss: -1.161E+00 ± 2.929E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 008/1000, train loss: -1.144E+00 ± 7.484E-02, valid loss: -1.141E+00 ± 3.583E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 009/1000, train loss: -1.153E+00 ± 9.701E-02, valid loss: -1.141E+00 ± 8.910E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 010/1000, train loss: -1.174E+00 ± 7.360E-02, valid loss: -1.174E+00 ± 4.088E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 011/1000, train loss: -1.180E+00 ± 6.916E-02, valid loss: -1.219E+00 ± 4.534E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 012/1000, train loss: -1.177E+00 ± 9.983E-02, valid loss: -1.210E+00 ± 3.559E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 013/1000, train loss: -1.187E+00 ± 8.273E-02, valid loss: -1.197E+00 ± 5.495E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 014/1000, train loss: -1.196E+00 ± 8.995E-02, valid loss: -1.192E+00 ± 1.208E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 015/1000, train loss: -1.203E+00 ± 8.261E-02, valid loss: -1.165E+00 ± 6.080E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 016/1000, train loss: -1.204E+00 ± 6.758E-02, valid loss: -1.189E+00 ± 1.389E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 017/1000, train loss: -1.207E+00 ± 7.289E-02, valid loss: -1.217E+00 ± 2.642E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 018/1000, train loss: -1.216E+00 ± 4.491E-02, valid loss: -1.168E+00 ± 1.221E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 019/1000, train loss: -1.208E+00 ± 8.369E-02, valid loss: -1.219E+00 ± 2.533E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 020/1000, train loss: -1.221E+00 ± 6.120E-02, valid loss: -1.243E+00 ± 3.817E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 021/1000, train loss: -1.217E+00 ± 7.667E-02, valid loss: -1.218E+00 ± 3.388E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 022/1000, train loss: -1.217E+00 ± 7.160E-02, valid loss: -1.250E+00 ± 3.506E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 023/1000, train loss: -1.218E+00 ± 8.198E-02, valid loss: -1.195E+00 ± 1.370E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 024/1000, train loss: -1.216E+00 ± 8.255E-02, valid loss: -1.251E+00 ± 4.750E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 025/1000, train loss: -1.224E+00 ± 6.801E-02, valid loss: -1.261E+00 ± 2.941E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 026/1000, train loss: -1.220E+00 ± 8.970E-02, valid loss: -1.263E+00 ± 4.008E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 027/1000, train loss: -1.229E+00 ± 6.925E-02, valid loss: -1.209E+00 ± 1.294E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 028/1000, train loss: -1.221E+00 ± 7.386E-02, valid loss: -1.261E+00 ± 3.900E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 029/1000, train loss: -1.218E+00 ± 8.141E-02, valid loss: -1.256E+00 ± 3.068E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 030/1000, train loss: -1.241E+00 ± 6.145E-02, valid loss: -1.257E+00 ± 4.888E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 031/1000, train loss: -1.223E+00 ± 8.540E-02, valid loss: -1.269E+00 ± 3.201E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 032/1000, train loss: -1.245E+00 ± 7.549E-02, valid loss: -1.250E+00 ± 3.597E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 033/1000, train loss: -1.230E+00 ± 9.781E-02, valid loss: -1.260E+00 ± 5.643E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 034/1000, train loss: -1.253E+00 ± 4.077E-02, valid loss: -1.227E+00 ± 1.249E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 035/1000, train loss: -1.242E+00 ± 7.917E-02, valid loss: -1.248E+00 ± 5.332E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 036/1000, train loss: -1.260E+00 ± 6.633E-02, valid loss: -1.247E+00 ± 4.266E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 037/1000, train loss: -1.256E+00 ± 6.643E-02, valid loss: -1.220E+00 ± 1.557E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 038/1000, train loss: -1.245E+00 ± 8.212E-02, valid loss: -1.263E+00 ± 3.553E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 039/1000, train loss: -1.252E+00 ± 9.075E-02, valid loss: -1.265E+00 ± 4.683E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 040/1000, train loss: -1.258E+00 ± 8.307E-02, valid loss: -1.292E+00 ± 4.512E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 041/1000, train loss: -1.259E+00 ± 8.231E-02, valid loss: -1.286E+00 ± 4.075E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 042/1000, train loss: -1.261E+00 ± 9.048E-02, valid loss: -1.293E+00 ± 5.374E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 043/1000, train loss: -1.262E+00 ± 8.778E-02, valid loss: -1.286E+00 ± 3.231E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 044/1000, train loss: -1.274E+00 ± 6.060E-02, valid loss: -1.261E+00 ± 1.197E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 045/1000, train loss: -1.270E+00 ± 7.944E-02, valid loss: -1.241E+00 ± 1.393E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 046/1000, train loss: -1.262E+00 ± 7.953E-02, valid loss: -1.311E+00 ± 3.033E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 047/1000, train loss: -1.280E+00 ± 6.574E-02, valid loss: -1.292E+00 ± 4.934E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 048/1000, train loss: -1.286E+00 ± 6.037E-02, valid loss: -1.296E+00 ± 4.251E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 049/1000, train loss: -1.277E+00 ± 8.149E-02, valid loss: -1.287E+00 ± 2.757E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 050/1000, train loss: -1.290E+00 ± 4.715E-02, valid loss: -1.273E+00 ± 1.287E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 051/1000, train loss: -1.270E+00 ± 8.456E-02, valid loss: -1.310E+00 ± 4.433E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 052/1000, train loss: -1.294E+00 ± 4.577E-02, valid loss: -1.274E+00 ± 1.077E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 053/1000, train loss: -1.285E+00 ± 8.147E-02, valid loss: -1.308E+00 ± 4.169E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 054/1000, train loss: -1.288E+00 ± 8.179E-02, valid loss: -1.329E+00 ± 3.575E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 055/1000, train loss: -1.290E+00 ± 7.373E-02, valid loss: -1.257E+00 ± 1.099E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 056/1000, train loss: -1.284E+00 ± 7.505E-02, valid loss: -1.312E+00 ± 3.645E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 057/1000, train loss: -1.285E+00 ± 8.908E-02, valid loss: -1.312E+00 ± 2.443E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 058/1000, train loss: -1.281E+00 ± 8.114E-02, valid loss: -1.269E+00 ± 4.717E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 059/1000, train loss: -1.296E+00 ± 7.150E-02, valid loss: -1.265E+00 ± 1.449E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 060/1000, train loss: -1.292E+00 ± 5.100E-02, valid loss: -1.299E+00 ± 1.310E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 061/1000, train loss: -1.276E+00 ± 8.951E-02, valid loss: -1.321E+00 ± 3.799E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 062/1000, train loss: -1.295E+00 ± 7.892E-02, valid loss: -1.326E+00 ± 3.722E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 063/1000, train loss: -1.291E+00 ± 8.215E-02, valid loss: -1.327E+00 ± 4.672E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 064/1000, train loss: -1.294E+00 ± 8.068E-02, valid loss: -1.315E+00 ± 4.755E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 065/1000, train loss: -1.299E+00 ± 7.183E-02, valid loss: -1.276E+00 ± 3.296E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 066/1000, train loss: -1.295E+00 ± 7.841E-02, valid loss: -1.334E+00 ± 3.529E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 067/1000, train loss: -1.300E+00 ± 6.513E-02, valid loss: -1.333E+00 ± 4.937E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 068/1000, train loss: -1.294E+00 ± 7.917E-02, valid loss: -1.341E+00 ± 3.264E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 069/1000, train loss: -1.296E+00 ± 8.170E-02, valid loss: -1.314E+00 ± 3.951E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 070/1000, train loss: -1.303E+00 ± 7.830E-02, valid loss: -1.321E+00 ± 3.808E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 071/1000, train loss: -1.300E+00 ± 7.510E-02, valid loss: -1.309E+00 ± 3.532E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 072/1000, train loss: -1.305E+00 ± 5.833E-02, valid loss: -1.337E+00 ± 1.166E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 073/1000, train loss: -1.301E+00 ± 7.876E-02, valid loss: -1.349E+00 ± 2.897E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 074/1000, train loss: -1.305E+00 ± 7.256E-02, valid loss: -1.302E+00 ± 3.384E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 075/1000, train loss: -1.301E+00 ± 8.122E-02, valid loss: -1.339E+00 ± 2.894E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 076/1000, train loss: -1.309E+00 ± 6.345E-02, valid loss: -1.304E+00 ± 2.999E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 077/1000, train loss: -1.310E+00 ± 6.738E-02, valid loss: -1.330E+00 ± 4.165E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 078/1000, train loss: -1.310E+00 ± 7.276E-02, valid loss: -1.335E+00 ± 5.131E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 079/1000, train loss: -1.319E+00 ± 6.147E-02, valid loss: -1.320E+00 ± 2.173E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 080/1000, train loss: -1.301E+00 ± 7.615E-02, valid loss: -1.357E+00 ± 3.455E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 081/1000, train loss: -1.310E+00 ± 7.699E-02, valid loss: -1.332E+00 ± 6.922E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 082/1000, train loss: -1.325E+00 ± 5.537E-02, valid loss: -1.312E+00 ± 1.094E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 083/1000, train loss: -1.318E+00 ± 7.842E-02, valid loss: -1.349E+00 ± 5.012E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 084/1000, train loss: -1.322E+00 ± 5.547E-02, valid loss: -1.313E+00 ± 9.519E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 085/1000, train loss: -1.320E+00 ± 8.186E-02, valid loss: -1.355E+00 ± 4.061E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 086/1000, train loss: -1.306E+00 ± 9.391E-02, valid loss: -1.332E+00 ± 4.160E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 087/1000, train loss: -1.309E+00 ± 6.939E-02, valid loss: -1.348E+00 ± 4.242E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 088/1000, train loss: -1.320E+00 ± 6.462E-02, valid loss: -1.335E+00 ± 1.071E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 089/1000, train loss: -1.317E+00 ± 7.384E-02, valid loss: -1.337E+00 ± 4.435E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 090/1000, train loss: -1.318E+00 ± 6.814E-02, valid loss: -1.325E+00 ± 4.587E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 091/1000, train loss: -1.312E+00 ± 6.830E-02, valid loss: -1.333E+00 ± 1.058E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 092/1000, train loss: -1.321E+00 ± 8.118E-02, valid loss: -1.347E+00 ± 3.995E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 093/1000, train loss: -1.321E+00 ± 5.999E-02, valid loss: -1.360E+00 ± 2.533E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 094/1000, train loss: -1.314E+00 ± 7.087E-02, valid loss: -1.353E+00 ± 4.068E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 095/1000, train loss: -1.313E+00 ± 7.452E-02, valid loss: -1.348E+00 ± 5.886E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 096/1000, train loss: -1.322E+00 ± 8.781E-02, valid loss: -1.345E+00 ± 5.394E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 097/1000, train loss: -1.315E+00 ± 7.655E-02, valid loss: -1.358E+00 ± 2.770E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 098/1000, train loss: -1.334E+00 ± 5.572E-02, valid loss: -1.332E+00 ± 4.136E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 099/1000, train loss: -1.319E+00 ± 8.488E-02, valid loss: -1.345E+00 ± 4.337E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 100/1000, train loss: -1.324E+00 ± 6.088E-02, valid loss: -1.366E+00 ± 4.561E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 101/1000, train loss: -1.325E+00 ± 6.924E-02, valid loss: -1.375E+00 ± 3.740E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 102/1000, train loss: -1.323E+00 ± 7.460E-02, valid loss: -1.359E+00 ± 3.044E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 103/1000, train loss: -1.326E+00 ± 7.240E-02, valid loss: -1.346E+00 ± 6.450E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 104/1000, train loss: -1.327E+00 ± 5.795E-02, valid loss: -1.363E+00 ± 4.066E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 105/1000, train loss: -1.332E+00 ± 5.080E-02, valid loss: -1.346E+00 ± 9.225E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 106/1000, train loss: -1.335E+00 ± 6.399E-02, valid loss: -1.383E+00 ± 4.722E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 107/1000, train loss: -1.334E+00 ± 7.455E-02, valid loss: -1.348E+00 ± 1.097E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 108/1000, train loss: -1.331E+00 ± 6.556E-02, valid loss: -1.375E+00 ± 4.023E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 109/1000, train loss: -1.334E+00 ± 6.630E-02, valid loss: -1.374E+00 ± 5.217E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 110/1000, train loss: -1.330E+00 ± 6.709E-02, valid loss: -1.368E+00 ± 5.062E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 111/1000, train loss: -1.337E+00 ± 6.752E-02, valid loss: -1.341E+00 ± 9.737E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 112/1000, train loss: -1.322E+00 ± 8.473E-02, valid loss: -1.374E+00 ± 3.236E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 113/1000, train loss: -1.330E+00 ± 6.878E-02, valid loss: -1.368E+00 ± 2.772E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 114/1000, train loss: -1.334E+00 ± 6.085E-02, valid loss: -1.368E+00 ± 4.093E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 115/1000, train loss: -1.334E+00 ± 7.095E-02, valid loss: -1.341E+00 ± 2.693E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 116/1000, train loss: -1.337E+00 ± 6.626E-02, valid loss: -1.341E+00 ± 3.420E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 117/1000, train loss: -1.340E+00 ± 5.048E-02, valid loss: -1.330E+00 ± 1.350E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 118/1000, train loss: -1.330E+00 ± 8.660E-02, valid loss: -1.345E+00 ± 2.480E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 119/1000, train loss: -1.334E+00 ± 7.266E-02, valid loss: -1.355E+00 ± 4.882E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 120/1000, train loss: -1.334E+00 ± 6.986E-02, valid loss: -1.356E+00 ± 4.894E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 121/1000, train loss: -1.328E+00 ± 6.130E-02, valid loss: -1.318E+00 ± 9.773E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 122/1000, train loss: -1.333E+00 ± 7.022E-02, valid loss: -1.364E+00 ± 2.882E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 123/1000, train loss: -1.340E+00 ± 5.396E-02, valid loss: -1.324E+00 ± 1.053E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 124/1000, train loss: -1.339E+00 ± 7.562E-02, valid loss: -1.344E+00 ± 2.082E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 125/1000, train loss: -1.331E+00 ± 6.667E-02, valid loss: -1.398E+00 ± 5.982E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 126/1000, train loss: -1.333E+00 ± 7.279E-02, valid loss: -1.366E+00 ± 3.826E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 127/1000, train loss: -1.333E+00 ± 8.724E-02, valid loss: -1.349E+00 ± 2.654E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 128/1000, train loss: -1.335E+00 ± 7.442E-02, valid loss: -1.374E+00 ± 3.078E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 129/1000, train loss: -1.342E+00 ± 6.521E-02, valid loss: -1.366E+00 ± 4.839E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 130/1000, train loss: -1.341E+00 ± 5.526E-02, valid loss: -1.389E+00 ± 4.098E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 131/1000, train loss: -1.346E+00 ± 7.064E-02, valid loss: -1.371E+00 ± 3.789E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 132/1000, train loss: -1.341E+00 ± 6.414E-02, valid loss: -1.373E+00 ± 3.688E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 133/1000, train loss: -1.346E+00 ± 6.858E-02, valid loss: -1.382E+00 ± 4.616E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 134/1000, train loss: -1.338E+00 ± 7.457E-02, valid loss: -1.359E+00 ± 4.231E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 135/1000, train loss: -1.343E+00 ± 7.094E-02, valid loss: -1.368E+00 ± 3.740E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 136/1000, train loss: -1.332E+00 ± 7.533E-02, valid loss: -1.373E+00 ± 5.779E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 137/1000, train loss: -1.344E+00 ± 5.511E-02, valid loss: -1.361E+00 ± 5.119E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 138/1000, train loss: -1.338E+00 ± 1.007E-01, valid loss: -1.368E+00 ± 2.316E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 139/1000, train loss: -1.332E+00 ± 6.214E-02, valid loss: -1.349E+00 ± 8.830E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 140/1000, train loss: -1.350E+00 ± 5.768E-02, valid loss: -1.381E+00 ± 4.699E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 141/1000, train loss: -1.346E+00 ± 6.117E-02, valid loss: -1.385E+00 ± 5.845E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 142/1000, train loss: -1.345E+00 ± 8.236E-02, valid loss: -1.366E+00 ± 3.628E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 143/1000, train loss: -1.349E+00 ± 5.812E-02, valid loss: -1.385E+00 ± 3.477E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 144/1000, train loss: -1.343E+00 ± 5.609E-02, valid loss: -1.383E+00 ± 4.107E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 145/1000, train loss: -1.343E+00 ± 6.192E-02, valid loss: -1.388E+00 ± 2.613E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 146/1000, train loss: -1.348E+00 ± 5.565E-02, valid loss: -1.367E+00 ± 8.180E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 147/1000, train loss: -1.353E+00 ± 6.412E-02, valid loss: -1.360E+00 ± 8.409E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 148/1000, train loss: -1.357E+00 ± 4.901E-02, valid loss: -1.352E+00 ± 1.095E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 149/1000, train loss: -1.347E+00 ± 6.551E-02, valid loss: -1.377E+00 ± 2.719E-02 \n",
      "INFO:yieldforecast.train.EarlyStopping:EarlyStopping: finish training\n",
      "INFO:yieldforecast.train.train:Epoch: 150/1000, train loss: -1.341E+00 ± 7.092E-02, valid loss: -1.385E+00 ± 2.210E-02 \n",
      "\u001b[32m[I 2021-05-25 17:20:02,419]\u001b[0m Trial 66 finished with value: -0.38582170232191904 and parameters: {'entropy': 0.2934815948251899, 'α': 9.769656474231303e-05, 'noise': 0.07534209807815107, 'gamma': 0.6603493175788371}. Best is trial 52 with value: -0.43219132566643687.\u001b[0m\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'Correlation': 0.38582170232191904,\n",
      " 'MAE': 445.1556,\n",
      " 'MAPE': 13.908877968788147,\n",
      " 'MSE': 351654.72,\n",
      " 'R2': -0.14647310819421033}\n"
     ]
    }
   ],
   "source": [
    "try:\n",
    "    study = optuna.create_study(study_name='soybean', storage='sqlite:///studies.db')\n",
    "except:\n",
    "    study = optuna.load_study(study_name='soybean', storage='sqlite:///studies.db')\n",
    "study.optimize(objective, n_trials=20)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {
    "execution": {
     "iopub.execute_input": "2021-05-26T12:48:14.460949Z",
     "iopub.status.busy": "2021-05-26T12:48:14.460758Z",
     "iopub.status.idle": "2021-05-26T12:59:15.153162Z",
     "shell.execute_reply": "2021-05-26T12:59:15.152501Z",
     "shell.execute_reply.started": "2021-05-26T12:48:14.460928Z"
    },
    "tags": []
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'entropy': 0.23593780932738875, 'gamma': 0.7014728817844712, 'noise': 0.08240805644091724, 'α': 9.813691912738821e-05}\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "INFO:yieldforecast.train.train:Epoch: 001/1000, train loss: -6.381E-01 ± 6.920E-01, valid loss: -1.196E+00 ± 4.499E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 002/1000, train loss: -1.200E+00 ± 7.282E-02, valid loss: -1.183E+00 ± 3.130E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 003/1000, train loss: -1.203E+00 ± 6.853E-02, valid loss: -1.212E+00 ± 5.705E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 004/1000, train loss: -1.219E+00 ± 4.762E-02, valid loss: -1.182E+00 ± 1.066E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 005/1000, train loss: -1.214E+00 ± 8.533E-02, valid loss: -1.225E+00 ± 2.317E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 006/1000, train loss: -1.210E+00 ± 7.529E-02, valid loss: -1.235E+00 ± 4.889E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 007/1000, train loss: -1.220E+00 ± 6.956E-02, valid loss: -1.238E+00 ± 4.595E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 008/1000, train loss: -1.225E+00 ± 6.657E-02, valid loss: -1.239E+00 ± 3.729E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 009/1000, train loss: -1.222E+00 ± 6.872E-02, valid loss: -1.223E+00 ± 3.287E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 010/1000, train loss: -1.216E+00 ± 7.969E-02, valid loss: -1.240E+00 ± 6.235E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 011/1000, train loss: -1.220E+00 ± 7.622E-02, valid loss: -1.239E+00 ± 3.452E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 012/1000, train loss: -1.223E+00 ± 6.710E-02, valid loss: -1.227E+00 ± 1.077E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 013/1000, train loss: -1.251E+00 ± 7.773E-02, valid loss: -1.253E+00 ± 3.915E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 014/1000, train loss: -1.261E+00 ± 7.490E-02, valid loss: -1.263E+00 ± 3.561E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 015/1000, train loss: -1.267E+00 ± 6.745E-02, valid loss: -1.282E+00 ± 3.503E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 016/1000, train loss: -1.259E+00 ± 9.661E-02, valid loss: -1.299E+00 ± 3.536E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 017/1000, train loss: -1.273E+00 ± 1.025E-01, valid loss: -1.289E+00 ± 3.155E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 018/1000, train loss: -1.294E+00 ± 6.818E-02, valid loss: -1.279E+00 ± 7.422E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 019/1000, train loss: -1.277E+00 ± 8.007E-02, valid loss: -1.325E+00 ± 3.983E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 020/1000, train loss: -1.289E+00 ± 7.353E-02, valid loss: -1.313E+00 ± 3.832E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 021/1000, train loss: -1.289E+00 ± 8.812E-02, valid loss: -1.320E+00 ± 4.888E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 022/1000, train loss: -1.294E+00 ± 8.207E-02, valid loss: -1.311E+00 ± 2.812E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 023/1000, train loss: -1.295E+00 ± 6.546E-02, valid loss: -1.298E+00 ± 1.179E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 024/1000, train loss: -1.302E+00 ± 8.758E-02, valid loss: -1.317E+00 ± 3.804E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 025/1000, train loss: -1.305E+00 ± 8.341E-02, valid loss: -1.341E+00 ± 5.791E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 026/1000, train loss: -1.303E+00 ± 8.902E-02, valid loss: -1.308E+00 ± 3.694E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 027/1000, train loss: -1.316E+00 ± 5.821E-02, valid loss: -1.325E+00 ± 1.137E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 028/1000, train loss: -1.324E+00 ± 6.481E-02, valid loss: -1.328E+00 ± 1.267E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 029/1000, train loss: -1.328E+00 ± 7.525E-02, valid loss: -1.351E+00 ± 3.495E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 030/1000, train loss: -1.311E+00 ± 1.017E-01, valid loss: -1.323E+00 ± 2.827E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 031/1000, train loss: -1.319E+00 ± 7.085E-02, valid loss: -1.367E+00 ± 2.111E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 032/1000, train loss: -1.314E+00 ± 8.909E-02, valid loss: -1.390E+00 ± 3.658E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 033/1000, train loss: -1.331E+00 ± 8.690E-02, valid loss: -1.349E+00 ± 1.878E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 034/1000, train loss: -1.335E+00 ± 7.852E-02, valid loss: -1.396E+00 ± 2.961E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 035/1000, train loss: -1.343E+00 ± 7.968E-02, valid loss: -1.377E+00 ± 2.912E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 036/1000, train loss: -1.354E+00 ± 6.136E-02, valid loss: -1.325E+00 ± 1.518E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 037/1000, train loss: -1.352E+00 ± 6.220E-02, valid loss: -1.325E+00 ± 1.188E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 038/1000, train loss: -1.348E+00 ± 6.889E-02, valid loss: -1.392E+00 ± 3.831E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 039/1000, train loss: -1.342E+00 ± 1.205E-01, valid loss: -1.388E+00 ± 1.917E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 040/1000, train loss: -1.347E+00 ± 8.815E-02, valid loss: -1.397E+00 ± 5.229E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 041/1000, train loss: -1.357E+00 ± 8.163E-02, valid loss: -1.377E+00 ± 5.469E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 042/1000, train loss: -1.349E+00 ± 9.544E-02, valid loss: -1.384E+00 ± 5.266E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 043/1000, train loss: -1.356E+00 ± 8.409E-02, valid loss: -1.401E+00 ± 4.210E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 044/1000, train loss: -1.361E+00 ± 7.636E-02, valid loss: -1.365E+00 ± 1.324E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 045/1000, train loss: -1.364E+00 ± 5.892E-02, valid loss: -1.355E+00 ± 1.492E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 046/1000, train loss: -1.363E+00 ± 7.035E-02, valid loss: -1.345E+00 ± 1.506E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 047/1000, train loss: -1.354E+00 ± 8.964E-02, valid loss: -1.370E+00 ± 3.804E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 048/1000, train loss: -1.360E+00 ± 5.359E-02, valid loss: -1.409E+00 ± 3.480E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 049/1000, train loss: -1.366E+00 ± 8.351E-02, valid loss: -1.377E+00 ± 3.489E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 050/1000, train loss: -1.376E+00 ± 7.067E-02, valid loss: -1.400E+00 ± 4.308E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 051/1000, train loss: -1.366E+00 ± 6.859E-02, valid loss: -1.378E+00 ± 5.340E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 052/1000, train loss: -1.364E+00 ± 6.485E-02, valid loss: -1.422E+00 ± 2.939E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 053/1000, train loss: -1.365E+00 ± 9.923E-02, valid loss: -1.421E+00 ± 3.775E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 054/1000, train loss: -1.370E+00 ± 6.968E-02, valid loss: -1.356E+00 ± 1.438E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 055/1000, train loss: -1.370E+00 ± 8.982E-02, valid loss: -1.404E+00 ± 3.270E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 056/1000, train loss: -1.369E+00 ± 7.328E-02, valid loss: -1.387E+00 ± 9.229E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 057/1000, train loss: -1.372E+00 ± 7.587E-02, valid loss: -1.376E+00 ± 1.239E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 058/1000, train loss: -1.373E+00 ± 7.384E-02, valid loss: -1.379E+00 ± 3.315E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 059/1000, train loss: -1.369E+00 ± 8.222E-02, valid loss: -1.407E+00 ± 6.375E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 060/1000, train loss: -1.374E+00 ± 9.314E-02, valid loss: -1.392E+00 ± 4.088E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 061/1000, train loss: -1.375E+00 ± 7.966E-02, valid loss: -1.381E+00 ± 9.715E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 062/1000, train loss: -1.374E+00 ± 8.685E-02, valid loss: -1.403E+00 ± 4.364E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 063/1000, train loss: -1.373E+00 ± 1.072E-01, valid loss: -1.418E+00 ± 4.479E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 064/1000, train loss: -1.383E+00 ± 7.742E-02, valid loss: -1.391E+00 ± 1.362E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 065/1000, train loss: -1.376E+00 ± 7.139E-02, valid loss: -1.392E+00 ± 1.324E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 066/1000, train loss: -1.380E+00 ± 8.318E-02, valid loss: -1.423E+00 ± 3.684E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 067/1000, train loss: -1.386E+00 ± 8.719E-02, valid loss: -1.359E+00 ± 1.578E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 068/1000, train loss: -1.375E+00 ± 9.468E-02, valid loss: -1.412E+00 ± 3.768E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 069/1000, train loss: -1.372E+00 ± 1.334E-01, valid loss: -1.406E+00 ± 3.988E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 070/1000, train loss: -1.389E+00 ± 6.952E-02, valid loss: -1.418E+00 ± 7.171E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 071/1000, train loss: -1.375E+00 ± 8.484E-02, valid loss: -1.436E+00 ± 2.725E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 072/1000, train loss: -1.384E+00 ± 8.860E-02, valid loss: -1.409E+00 ± 3.146E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 073/1000, train loss: -1.395E+00 ± 8.065E-02, valid loss: -1.415E+00 ± 4.013E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 074/1000, train loss: -1.378E+00 ± 9.860E-02, valid loss: -1.431E+00 ± 3.690E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 075/1000, train loss: -1.381E+00 ± 9.491E-02, valid loss: -1.437E+00 ± 3.726E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 076/1000, train loss: -1.388E+00 ± 9.234E-02, valid loss: -1.418E+00 ± 5.120E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 077/1000, train loss: -1.401E+00 ± 7.199E-02, valid loss: -1.426E+00 ± 3.860E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 078/1000, train loss: -1.393E+00 ± 7.276E-02, valid loss: -1.440E+00 ± 5.677E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 079/1000, train loss: -1.391E+00 ± 7.729E-02, valid loss: -1.402E+00 ± 1.069E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 080/1000, train loss: -1.387E+00 ± 7.739E-02, valid loss: -1.428E+00 ± 5.007E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 081/1000, train loss: -1.379E+00 ± 8.713E-02, valid loss: -1.428E+00 ± 3.884E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 082/1000, train loss: -1.391E+00 ± 7.278E-02, valid loss: -1.411E+00 ± 1.205E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 083/1000, train loss: -1.386E+00 ± 7.912E-02, valid loss: -1.447E+00 ± 4.279E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 084/1000, train loss: -1.395E+00 ± 6.555E-02, valid loss: -1.411E+00 ± 1.399E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 085/1000, train loss: -1.395E+00 ± 8.638E-02, valid loss: -1.433E+00 ± 4.173E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 086/1000, train loss: -1.389E+00 ± 9.361E-02, valid loss: -1.420E+00 ± 3.316E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 087/1000, train loss: -1.389E+00 ± 8.227E-02, valid loss: -1.424E+00 ± 7.611E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 088/1000, train loss: -1.396E+00 ± 8.112E-02, valid loss: -1.436E+00 ± 6.373E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 089/1000, train loss: -1.395E+00 ± 8.465E-02, valid loss: -1.408E+00 ± 5.894E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 090/1000, train loss: -1.398E+00 ± 8.826E-02, valid loss: -1.412E+00 ± 3.523E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 091/1000, train loss: -1.395E+00 ± 8.119E-02, valid loss: -1.423E+00 ± 5.500E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 092/1000, train loss: -1.386E+00 ± 6.665E-02, valid loss: -1.463E+00 ± 2.831E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 093/1000, train loss: -1.402E+00 ± 6.937E-02, valid loss: -1.424E+00 ± 3.134E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 094/1000, train loss: -1.389E+00 ± 7.752E-02, valid loss: -1.443E+00 ± 4.602E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 095/1000, train loss: -1.394E+00 ± 9.233E-02, valid loss: -1.433E+00 ± 3.451E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 096/1000, train loss: -1.394E+00 ± 9.256E-02, valid loss: -1.428E+00 ± 4.277E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 097/1000, train loss: -1.395E+00 ± 6.804E-02, valid loss: -1.391E+00 ± 6.822E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 098/1000, train loss: -1.406E+00 ± 6.708E-02, valid loss: -1.409E+00 ± 1.112E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 099/1000, train loss: -1.404E+00 ± 7.814E-02, valid loss: -1.423E+00 ± 4.840E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 100/1000, train loss: -1.404E+00 ± 8.629E-02, valid loss: -1.423E+00 ± 4.147E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 101/1000, train loss: -1.404E+00 ± 7.792E-02, valid loss: -1.420E+00 ± 2.918E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 102/1000, train loss: -1.393E+00 ± 8.102E-02, valid loss: -1.459E+00 ± 4.425E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 103/1000, train loss: -1.405E+00 ± 7.128E-02, valid loss: -1.467E+00 ± 3.231E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 104/1000, train loss: -1.418E+00 ± 5.080E-02, valid loss: -1.411E+00 ± 1.499E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 105/1000, train loss: -1.400E+00 ± 8.831E-02, valid loss: -1.453E+00 ± 3.253E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 106/1000, train loss: -1.407E+00 ± 8.733E-02, valid loss: -1.447E+00 ± 2.626E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 107/1000, train loss: -1.418E+00 ± 6.964E-02, valid loss: -1.415E+00 ± 9.612E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 108/1000, train loss: -1.409E+00 ± 7.738E-02, valid loss: -1.407E+00 ± 2.685E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 109/1000, train loss: -1.401E+00 ± 7.632E-02, valid loss: -1.448E+00 ± 4.752E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 110/1000, train loss: -1.423E+00 ± 5.617E-02, valid loss: -1.418E+00 ± 1.332E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 111/1000, train loss: -1.406E+00 ± 7.392E-02, valid loss: -1.441E+00 ± 5.547E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 112/1000, train loss: -1.408E+00 ± 5.992E-02, valid loss: -1.409E+00 ± 9.849E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 113/1000, train loss: -1.417E+00 ± 6.584E-02, valid loss: -1.410E+00 ± 1.581E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 114/1000, train loss: -1.417E+00 ± 7.344E-02, valid loss: -1.467E+00 ± 4.503E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 115/1000, train loss: -1.415E+00 ± 8.078E-02, valid loss: -1.460E+00 ± 3.806E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 116/1000, train loss: -1.412E+00 ± 7.739E-02, valid loss: -1.451E+00 ± 3.389E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 117/1000, train loss: -1.420E+00 ± 6.022E-02, valid loss: -1.459E+00 ± 4.250E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 118/1000, train loss: -1.419E+00 ± 9.415E-02, valid loss: -1.452E+00 ± 5.704E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 119/1000, train loss: -1.418E+00 ± 6.500E-02, valid loss: -1.452E+00 ± 6.285E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 120/1000, train loss: -1.416E+00 ± 6.820E-02, valid loss: -1.432E+00 ± 4.057E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 121/1000, train loss: -1.413E+00 ± 7.871E-02, valid loss: -1.464E+00 ± 4.062E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 122/1000, train loss: -1.425E+00 ± 6.331E-02, valid loss: -1.435E+00 ± 6.719E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 123/1000, train loss: -1.416E+00 ± 8.300E-02, valid loss: -1.443E+00 ± 4.772E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 124/1000, train loss: -1.411E+00 ± 6.979E-02, valid loss: -1.459E+00 ± 3.432E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 125/1000, train loss: -1.424E+00 ± 7.318E-02, valid loss: -1.465E+00 ± 4.296E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 126/1000, train loss: -1.416E+00 ± 7.457E-02, valid loss: -1.457E+00 ± 4.423E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 127/1000, train loss: -1.419E+00 ± 6.135E-02, valid loss: -1.477E+00 ± 3.761E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 128/1000, train loss: -1.419E+00 ± 7.621E-02, valid loss: -1.468E+00 ± 2.674E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 129/1000, train loss: -1.428E+00 ± 6.288E-02, valid loss: -1.420E+00 ± 1.114E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 130/1000, train loss: -1.424E+00 ± 7.095E-02, valid loss: -1.472E+00 ± 2.780E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 131/1000, train loss: -1.431E+00 ± 5.744E-02, valid loss: -1.438E+00 ± 1.225E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 132/1000, train loss: -1.407E+00 ± 1.205E-01, valid loss: -1.467E+00 ± 3.562E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 133/1000, train loss: -1.414E+00 ± 5.680E-02, valid loss: -1.459E+00 ± 5.044E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 134/1000, train loss: -1.424E+00 ± 6.213E-02, valid loss: -1.454E+00 ± 5.150E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 135/1000, train loss: -1.417E+00 ± 8.204E-02, valid loss: -1.463E+00 ± 3.336E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 136/1000, train loss: -1.424E+00 ± 6.204E-02, valid loss: -1.451E+00 ± 3.642E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 137/1000, train loss: -1.429E+00 ± 6.076E-02, valid loss: -1.454E+00 ± 4.502E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 138/1000, train loss: -1.426E+00 ± 7.278E-02, valid loss: -1.479E+00 ± 2.984E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 139/1000, train loss: -1.424E+00 ± 8.445E-02, valid loss: -1.451E+00 ± 2.736E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 140/1000, train loss: -1.424E+00 ± 5.706E-02, valid loss: -1.419E+00 ± 8.589E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 141/1000, train loss: -1.431E+00 ± 6.909E-02, valid loss: -1.467E+00 ± 4.749E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 142/1000, train loss: -1.435E+00 ± 6.778E-02, valid loss: -1.470E+00 ± 4.174E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 143/1000, train loss: -1.425E+00 ± 6.783E-02, valid loss: -1.480E+00 ± 4.931E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 144/1000, train loss: -1.440E+00 ± 5.255E-02, valid loss: -1.406E+00 ± 1.190E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 145/1000, train loss: -1.428E+00 ± 6.924E-02, valid loss: -1.482E+00 ± 3.541E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 146/1000, train loss: -1.433E+00 ± 6.398E-02, valid loss: -1.451E+00 ± 1.048E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 147/1000, train loss: -1.427E+00 ± 7.108E-02, valid loss: -1.460E+00 ± 5.231E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 148/1000, train loss: -1.430E+00 ± 5.903E-02, valid loss: -1.468E+00 ± 3.817E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 149/1000, train loss: -1.430E+00 ± 6.428E-02, valid loss: -1.483E+00 ± 5.441E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 150/1000, train loss: -1.437E+00 ± 6.555E-02, valid loss: -1.466E+00 ± 4.469E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 151/1000, train loss: -1.430E+00 ± 7.630E-02, valid loss: -1.486E+00 ± 3.283E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 152/1000, train loss: -1.438E+00 ± 5.236E-02, valid loss: -1.429E+00 ± 1.070E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 153/1000, train loss: -1.434E+00 ± 7.426E-02, valid loss: -1.456E+00 ± 4.775E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 154/1000, train loss: -1.439E+00 ± 6.299E-02, valid loss: -1.453E+00 ± 1.041E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 155/1000, train loss: -1.433E+00 ± 6.958E-02, valid loss: -1.467E+00 ± 3.658E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 156/1000, train loss: -1.436E+00 ± 6.359E-02, valid loss: -1.458E+00 ± 5.713E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 157/1000, train loss: -1.439E+00 ± 4.860E-02, valid loss: -1.447E+00 ± 9.211E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 158/1000, train loss: -1.434E+00 ± 6.904E-02, valid loss: -1.480E+00 ± 4.015E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 159/1000, train loss: -1.443E+00 ± 6.691E-02, valid loss: -1.468E+00 ± 4.220E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 160/1000, train loss: -1.437E+00 ± 8.673E-02, valid loss: -1.448E+00 ± 3.240E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 161/1000, train loss: -1.429E+00 ± 7.574E-02, valid loss: -1.484E+00 ± 2.849E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 162/1000, train loss: -1.436E+00 ± 7.092E-02, valid loss: -1.477E+00 ± 3.585E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 163/1000, train loss: -1.444E+00 ± 5.984E-02, valid loss: -1.467E+00 ± 3.210E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 164/1000, train loss: -1.430E+00 ± 6.610E-02, valid loss: -1.499E+00 ± 3.081E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 165/1000, train loss: -1.442E+00 ± 5.916E-02, valid loss: -1.462E+00 ± 7.097E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 166/1000, train loss: -1.440E+00 ± 6.891E-02, valid loss: -1.471E+00 ± 5.695E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 167/1000, train loss: -1.439E+00 ± 6.915E-02, valid loss: -1.470E+00 ± 3.895E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 168/1000, train loss: -1.440E+00 ± 7.379E-02, valid loss: -1.490E+00 ± 3.374E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 169/1000, train loss: -1.447E+00 ± 7.494E-02, valid loss: -1.463E+00 ± 5.293E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 170/1000, train loss: -1.448E+00 ± 5.608E-02, valid loss: -1.487E+00 ± 2.129E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 171/1000, train loss: -1.447E+00 ± 5.906E-02, valid loss: -1.472E+00 ± 8.033E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 172/1000, train loss: -1.445E+00 ± 6.128E-02, valid loss: -1.459E+00 ± 9.830E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 173/1000, train loss: -1.436E+00 ± 7.958E-02, valid loss: -1.490E+00 ± 5.500E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 174/1000, train loss: -1.447E+00 ± 6.126E-02, valid loss: -1.488E+00 ± 4.240E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 175/1000, train loss: -1.448E+00 ± 6.471E-02, valid loss: -1.471E+00 ± 9.438E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 176/1000, train loss: -1.440E+00 ± 5.889E-02, valid loss: -1.493E+00 ± 3.617E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 177/1000, train loss: -1.447E+00 ± 6.856E-02, valid loss: -1.504E+00 ± 2.726E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 178/1000, train loss: -1.450E+00 ± 5.921E-02, valid loss: -1.493E+00 ± 4.001E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 179/1000, train loss: -1.441E+00 ± 5.329E-02, valid loss: -1.508E+00 ± 2.523E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 180/1000, train loss: -1.450E+00 ± 7.589E-02, valid loss: -1.476E+00 ± 4.055E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 181/1000, train loss: -1.453E+00 ± 4.899E-02, valid loss: -1.478E+00 ± 6.845E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 182/1000, train loss: -1.451E+00 ± 6.186E-02, valid loss: -1.472E+00 ± 8.812E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 183/1000, train loss: -1.454E+00 ± 5.202E-02, valid loss: -1.449E+00 ± 8.754E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 184/1000, train loss: -1.447E+00 ± 5.982E-02, valid loss: -1.503E+00 ± 3.076E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 185/1000, train loss: -1.455E+00 ± 6.700E-02, valid loss: -1.475E+00 ± 4.301E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 186/1000, train loss: -1.447E+00 ± 6.099E-02, valid loss: -1.507E+00 ± 3.024E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 187/1000, train loss: -1.454E+00 ± 5.985E-02, valid loss: -1.455E+00 ± 3.440E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 188/1000, train loss: -1.454E+00 ± 6.600E-02, valid loss: -1.487E+00 ± 5.228E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 189/1000, train loss: -1.449E+00 ± 6.873E-02, valid loss: -1.516E+00 ± 3.458E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 190/1000, train loss: -1.451E+00 ± 6.178E-02, valid loss: -1.483E+00 ± 3.158E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 191/1000, train loss: -1.445E+00 ± 6.295E-02, valid loss: -1.507E+00 ± 2.997E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 192/1000, train loss: -1.467E+00 ± 5.289E-02, valid loss: -1.478E+00 ± 9.505E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 193/1000, train loss: -1.448E+00 ± 5.717E-02, valid loss: -1.499E+00 ± 7.886E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 194/1000, train loss: -1.454E+00 ± 5.691E-02, valid loss: -1.504E+00 ± 5.033E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 195/1000, train loss: -1.450E+00 ± 6.266E-02, valid loss: -1.517E+00 ± 5.044E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 196/1000, train loss: -1.453E+00 ± 8.067E-02, valid loss: -1.492E+00 ± 4.565E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 197/1000, train loss: -1.453E+00 ± 4.815E-02, valid loss: -1.501E+00 ± 5.020E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 198/1000, train loss: -1.459E+00 ± 7.389E-02, valid loss: -1.489E+00 ± 8.887E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 199/1000, train loss: -1.461E+00 ± 6.685E-02, valid loss: -1.479E+00 ± 5.976E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 200/1000, train loss: -1.458E+00 ± 6.284E-02, valid loss: -1.490E+00 ± 7.976E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 201/1000, train loss: -1.455E+00 ± 6.620E-02, valid loss: -1.488E+00 ± 2.930E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 202/1000, train loss: -1.477E+00 ± 4.872E-02, valid loss: -1.449E+00 ± 7.488E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 203/1000, train loss: -1.458E+00 ± 6.498E-02, valid loss: -1.499E+00 ± 6.215E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 204/1000, train loss: -1.459E+00 ± 6.340E-02, valid loss: -1.507E+00 ± 3.378E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 205/1000, train loss: -1.477E+00 ± 3.953E-02, valid loss: -1.397E+00 ± 8.877E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 206/1000, train loss: -1.455E+00 ± 6.570E-02, valid loss: -1.480E+00 ± 5.165E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 207/1000, train loss: -1.465E+00 ± 5.707E-02, valid loss: -1.456E+00 ± 8.956E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 208/1000, train loss: -1.456E+00 ± 7.834E-02, valid loss: -1.474E+00 ± 7.980E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 209/1000, train loss: -1.472E+00 ± 5.382E-02, valid loss: -1.507E+00 ± 3.836E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 210/1000, train loss: -1.472E+00 ± 5.077E-02, valid loss: -1.521E+00 ± 6.593E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 211/1000, train loss: -1.460E+00 ± 6.587E-02, valid loss: -1.509E+00 ± 3.250E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 212/1000, train loss: -1.466E+00 ± 5.563E-02, valid loss: -1.485E+00 ± 3.488E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 213/1000, train loss: -1.465E+00 ± 5.707E-02, valid loss: -1.514E+00 ± 7.136E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 214/1000, train loss: -1.473E+00 ± 5.884E-02, valid loss: -1.489E+00 ± 5.051E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 215/1000, train loss: -1.476E+00 ± 5.143E-02, valid loss: -1.473E+00 ± 8.230E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 216/1000, train loss: -1.460E+00 ± 6.244E-02, valid loss: -1.497E+00 ± 8.687E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 217/1000, train loss: -1.458E+00 ± 6.818E-02, valid loss: -1.509E+00 ± 3.704E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 218/1000, train loss: -1.470E+00 ± 5.964E-02, valid loss: -1.487E+00 ± 4.924E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 219/1000, train loss: -1.468E+00 ± 5.176E-02, valid loss: -1.517E+00 ± 7.872E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 220/1000, train loss: -1.471E+00 ± 6.048E-02, valid loss: -1.476E+00 ± 4.659E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 221/1000, train loss: -1.461E+00 ± 6.548E-02, valid loss: -1.537E+00 ± 4.474E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 222/1000, train loss: -1.475E+00 ± 5.524E-02, valid loss: -1.498E+00 ± 7.346E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 223/1000, train loss: -1.474E+00 ± 5.512E-02, valid loss: -1.517E+00 ± 3.176E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 224/1000, train loss: -1.471E+00 ± 4.928E-02, valid loss: -1.527E+00 ± 3.685E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 225/1000, train loss: -1.473E+00 ± 4.717E-02, valid loss: -1.468E+00 ± 7.353E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 226/1000, train loss: -1.466E+00 ± 6.202E-02, valid loss: -1.516E+00 ± 4.131E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 227/1000, train loss: -1.465E+00 ± 6.638E-02, valid loss: -1.513E+00 ± 4.148E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 228/1000, train loss: -1.482E+00 ± 5.686E-02, valid loss: -1.519E+00 ± 4.384E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 229/1000, train loss: -1.480E+00 ± 5.922E-02, valid loss: -1.498E+00 ± 6.540E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 230/1000, train loss: -1.476E+00 ± 5.470E-02, valid loss: -1.535E+00 ± 4.983E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 231/1000, train loss: -1.479E+00 ± 5.642E-02, valid loss: -1.526E+00 ± 3.987E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 232/1000, train loss: -1.470E+00 ± 6.256E-02, valid loss: -1.477E+00 ± 4.626E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 233/1000, train loss: -1.475E+00 ± 5.426E-02, valid loss: -1.521E+00 ± 3.975E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 234/1000, train loss: -1.476E+00 ± 4.690E-02, valid loss: -1.512E+00 ± 5.147E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 235/1000, train loss: -1.473E+00 ± 4.928E-02, valid loss: -1.535E+00 ± 3.461E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 236/1000, train loss: -1.476E+00 ± 6.701E-02, valid loss: -1.525E+00 ± 6.235E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 237/1000, train loss: -1.481E+00 ± 5.538E-02, valid loss: -1.518E+00 ± 3.535E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 238/1000, train loss: -1.475E+00 ± 6.032E-02, valid loss: -1.534E+00 ± 3.241E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 239/1000, train loss: -1.481E+00 ± 5.490E-02, valid loss: -1.496E+00 ± 4.189E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 240/1000, train loss: -1.480E+00 ± 5.356E-02, valid loss: -1.520E+00 ± 4.967E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 241/1000, train loss: -1.474E+00 ± 6.109E-02, valid loss: -1.532E+00 ± 4.302E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 242/1000, train loss: -1.473E+00 ± 6.054E-02, valid loss: -1.517E+00 ± 3.871E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 243/1000, train loss: -1.481E+00 ± 6.540E-02, valid loss: -1.509E+00 ± 5.541E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 244/1000, train loss: -1.481E+00 ± 4.965E-02, valid loss: -1.508E+00 ± 5.656E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 245/1000, train loss: -1.479E+00 ± 5.643E-02, valid loss: -1.537E+00 ± 5.214E-02 \n",
      "INFO:yieldforecast.train.EarlyStopping:EarlyStopping: finish training\n",
      "INFO:yieldforecast.train.train:Epoch: 246/1000, train loss: -1.490E+00 ± 5.811E-02, valid loss: -1.517E+00 ± 3.624E-02 \n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'Correlation': 0.418152239082745,\n",
      " 'MAE': 430.4919,\n",
      " 'MAPE': 13.410091400146484,\n",
      " 'MSE': 338658.9,\n",
      " 'R2': -0.10410396058790194}\n"
     ]
    }
   ],
   "source": [
    "print(study.best_params)\n",
    "\n",
    "def current_loss(target, dist):\n",
    "    return nll_loss(target, dist) - study.best_params['entropy'] * dist.entropy().mean()\n",
    "\n",
    "model = YieldModule().to(device)\n",
    "train(\n",
    "    model, data['X_train'], data['y_train'], data['train_years'],\n",
    "    α=study.best_params['α'],\n",
    "    patience=25, epochs=1000, device=device, noise=study.best_params['noise'],\n",
    "    writer=None, checkpoint_template=checkpoint_template, step_size=512,\n",
    "    gamma=study.best_params['gamma'], loss=current_loss\n",
    ")\n",
    "#model.load_state_dict(torch.load(f'{region}-{crop}-best-weights.pth'))\n",
    "df = evaluate(model, data['X_test'], data['y_test'], data['y_scaler'])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {
    "execution": {
     "iopub.execute_input": "2021-05-26T14:22:23.620782Z",
     "iopub.status.busy": "2021-05-26T14:22:23.620568Z",
     "iopub.status.idle": "2021-05-26T15:05:03.108389Z",
     "shell.execute_reply": "2021-05-26T15:05:03.107825Z",
     "shell.execute_reply.started": "2021-05-26T14:22:23.620753Z"
    },
    "tags": []
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'entropy': 0.23593780932738875, 'gamma': 0.7014728817844712, 'noise': 0.08240805644091724, 'α': 9.813691912738821e-05}\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "INFO:yieldforecast.train.train:Epoch: 001/1000, train loss: -8.794E-01 ± 4.501E-01, valid loss: -1.210E+00 ± 4.949E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 002/1000, train loss: -1.200E+00 ± 5.663E-02, valid loss: -1.199E+00 ± 1.342E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 003/1000, train loss: -1.191E+00 ± 6.751E-02, valid loss: -1.224E+00 ± 4.244E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 004/1000, train loss: -1.220E+00 ± 5.995E-02, valid loss: -1.185E+00 ± 1.318E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 005/1000, train loss: -1.218E+00 ± 6.607E-02, valid loss: -1.224E+00 ± 3.825E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 006/1000, train loss: -1.204E+00 ± 8.230E-02, valid loss: -1.246E+00 ± 6.817E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 007/1000, train loss: -1.203E+00 ± 9.158E-02, valid loss: -1.232E+00 ± 2.953E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 008/1000, train loss: -1.233E+00 ± 8.723E-02, valid loss: -1.205E+00 ± 3.823E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 009/1000, train loss: -1.254E+00 ± 6.437E-02, valid loss: -1.260E+00 ± 6.619E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 010/1000, train loss: -1.263E+00 ± 8.701E-02, valid loss: -1.275E+00 ± 4.449E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 011/1000, train loss: -1.261E+00 ± 9.577E-02, valid loss: -1.307E+00 ± 4.628E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 012/1000, train loss: -1.283E+00 ± 8.258E-02, valid loss: -1.253E+00 ± 2.513E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 013/1000, train loss: -1.282E+00 ± 7.971E-02, valid loss: -1.342E+00 ± 4.433E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 014/1000, train loss: -1.310E+00 ± 5.768E-02, valid loss: -1.316E+00 ± 7.222E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 015/1000, train loss: -1.319E+00 ± 7.599E-02, valid loss: -1.322E+00 ± 3.659E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 016/1000, train loss: -1.309E+00 ± 8.876E-02, valid loss: -1.347E+00 ± 4.322E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 017/1000, train loss: -1.328E+00 ± 7.989E-02, valid loss: -1.377E+00 ± 3.365E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 018/1000, train loss: -1.364E+00 ± 4.705E-02, valid loss: -1.298E+00 ± 1.211E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 019/1000, train loss: -1.361E+00 ± 7.429E-02, valid loss: -1.285E+00 ± 2.751E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 020/1000, train loss: -1.346E+00 ± 7.734E-02, valid loss: -1.364E+00 ± 2.554E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 021/1000, train loss: -1.349E+00 ± 1.099E-01, valid loss: -1.335E+00 ± 2.813E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 022/1000, train loss: -1.341E+00 ± 9.268E-02, valid loss: -1.298E+00 ± 4.197E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 023/1000, train loss: -1.342E+00 ± 8.677E-02, valid loss: -1.379E+00 ± 5.571E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 024/1000, train loss: -1.355E+00 ± 8.301E-02, valid loss: -1.376E+00 ± 6.862E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 025/1000, train loss: -1.358E+00 ± 6.670E-02, valid loss: -1.407E+00 ± 3.669E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 026/1000, train loss: -1.345E+00 ± 8.802E-02, valid loss: -1.367E+00 ± 4.970E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 027/1000, train loss: -1.366E+00 ± 6.333E-02, valid loss: -1.312E+00 ± 1.527E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 028/1000, train loss: -1.370E+00 ± 7.745E-02, valid loss: -1.399E+00 ± 6.470E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 029/1000, train loss: -1.356E+00 ± 8.542E-02, valid loss: -1.375E+00 ± 2.839E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 030/1000, train loss: -1.368E+00 ± 7.798E-02, valid loss: -1.416E+00 ± 2.897E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 031/1000, train loss: -1.366E+00 ± 7.490E-02, valid loss: -1.376E+00 ± 5.615E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 032/1000, train loss: -1.391E+00 ± 4.366E-02, valid loss: -1.368E+00 ± 1.407E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 033/1000, train loss: -1.374E+00 ± 7.176E-02, valid loss: -1.346E+00 ± 5.047E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 034/1000, train loss: -1.366E+00 ± 8.001E-02, valid loss: -1.400E+00 ± 5.303E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 035/1000, train loss: -1.373E+00 ± 7.827E-02, valid loss: -1.428E+00 ± 4.631E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 036/1000, train loss: -1.374E+00 ± 8.648E-02, valid loss: -1.414E+00 ± 4.742E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 037/1000, train loss: -1.369E+00 ± 1.004E-01, valid loss: -1.351E+00 ± 2.157E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 038/1000, train loss: -1.384E+00 ± 5.703E-02, valid loss: -1.398E+00 ± 1.209E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 039/1000, train loss: -1.373E+00 ± 1.011E-01, valid loss: -1.396E+00 ± 4.296E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 040/1000, train loss: -1.375E+00 ± 8.700E-02, valid loss: -1.415E+00 ± 3.041E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 041/1000, train loss: -1.394E+00 ± 7.340E-02, valid loss: -1.408E+00 ± 1.034E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 042/1000, train loss: -1.384E+00 ± 7.385E-02, valid loss: -1.426E+00 ± 2.903E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 043/1000, train loss: -1.382E+00 ± 7.995E-02, valid loss: -1.414E+00 ± 2.966E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 044/1000, train loss: -1.394E+00 ± 7.917E-02, valid loss: -1.387E+00 ± 1.420E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 045/1000, train loss: -1.393E+00 ± 8.178E-02, valid loss: -1.433E+00 ± 4.980E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 046/1000, train loss: -1.387E+00 ± 8.804E-02, valid loss: -1.424E+00 ± 4.063E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 047/1000, train loss: -1.396E+00 ± 6.414E-02, valid loss: -1.389E+00 ± 1.114E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 048/1000, train loss: -1.407E+00 ± 5.533E-02, valid loss: -1.408E+00 ± 1.153E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 049/1000, train loss: -1.403E+00 ± 7.566E-02, valid loss: -1.432E+00 ± 2.938E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 050/1000, train loss: -1.409E+00 ± 6.858E-02, valid loss: -1.420E+00 ± 1.338E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 051/1000, train loss: -1.392E+00 ± 8.900E-02, valid loss: -1.464E+00 ± 2.346E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 052/1000, train loss: -1.412E+00 ± 8.063E-02, valid loss: -1.440E+00 ± 5.177E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 053/1000, train loss: -1.412E+00 ± 6.328E-02, valid loss: -1.410E+00 ± 1.033E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 054/1000, train loss: -1.423E+00 ± 6.975E-02, valid loss: -1.408E+00 ± 1.381E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 055/1000, train loss: -1.407E+00 ± 8.162E-02, valid loss: -1.402E+00 ± 1.114E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 056/1000, train loss: -1.408E+00 ± 5.908E-02, valid loss: -1.400E+00 ± 1.062E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 057/1000, train loss: -1.406E+00 ± 8.816E-02, valid loss: -1.456E+00 ± 3.567E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 058/1000, train loss: -1.406E+00 ± 9.199E-02, valid loss: -1.426E+00 ± 2.824E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 059/1000, train loss: -1.405E+00 ± 7.704E-02, valid loss: -1.463E+00 ± 3.094E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 060/1000, train loss: -1.415E+00 ± 7.619E-02, valid loss: -1.455E+00 ± 4.592E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 061/1000, train loss: -1.411E+00 ± 8.768E-02, valid loss: -1.450E+00 ± 4.923E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 062/1000, train loss: -1.425E+00 ± 7.850E-02, valid loss: -1.473E+00 ± 5.038E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 063/1000, train loss: -1.430E+00 ± 6.392E-02, valid loss: -1.488E+00 ± 3.891E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 064/1000, train loss: -1.421E+00 ± 6.773E-02, valid loss: -1.455E+00 ± 5.092E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 065/1000, train loss: -1.425E+00 ± 6.914E-02, valid loss: -1.456E+00 ± 5.266E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 066/1000, train loss: -1.428E+00 ± 6.364E-02, valid loss: -1.464E+00 ± 2.974E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 067/1000, train loss: -1.425E+00 ± 6.501E-02, valid loss: -1.465E+00 ± 4.307E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 068/1000, train loss: -1.417E+00 ± 7.093E-02, valid loss: -1.478E+00 ± 4.140E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 069/1000, train loss: -1.435E+00 ± 7.696E-02, valid loss: -1.454E+00 ± 3.214E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 070/1000, train loss: -1.435E+00 ± 5.688E-02, valid loss: -1.449E+00 ± 8.061E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 071/1000, train loss: -1.433E+00 ± 6.070E-02, valid loss: -1.464E+00 ± 6.634E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 072/1000, train loss: -1.447E+00 ± 5.809E-02, valid loss: -1.432E+00 ± 5.557E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 073/1000, train loss: -1.433E+00 ± 1.306E-01, valid loss: -1.445E+00 ± 2.392E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 074/1000, train loss: -1.402E+00 ± 7.518E-02, valid loss: -1.445E+00 ± 2.132E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 075/1000, train loss: -1.416E+00 ± 6.747E-02, valid loss: -1.434E+00 ± 4.924E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 076/1000, train loss: -1.428E+00 ± 6.425E-02, valid loss: -1.468E+00 ± 4.139E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 077/1000, train loss: -1.449E+00 ± 4.733E-02, valid loss: -1.429E+00 ± 1.235E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 078/1000, train loss: -1.421E+00 ± 8.485E-02, valid loss: -1.482E+00 ± 3.642E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 079/1000, train loss: -1.442E+00 ± 7.115E-02, valid loss: -1.462E+00 ± 5.349E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 080/1000, train loss: -1.442E+00 ± 5.379E-02, valid loss: -1.464E+00 ± 3.154E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 081/1000, train loss: -1.450E+00 ± 6.364E-02, valid loss: -1.466E+00 ± 3.501E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 082/1000, train loss: -1.414E+00 ± 7.722E-02, valid loss: -1.450E+00 ± 3.378E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 083/1000, train loss: -1.445E+00 ± 4.913E-02, valid loss: -1.446E+00 ± 1.429E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 084/1000, train loss: -1.446E+00 ± 6.747E-02, valid loss: -1.458E+00 ± 2.495E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 085/1000, train loss: -1.449E+00 ± 6.038E-02, valid loss: -1.478E+00 ± 1.056E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 086/1000, train loss: -1.436E+00 ± 6.074E-02, valid loss: -1.451E+00 ± 9.275E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 087/1000, train loss: -1.438E+00 ± 8.115E-02, valid loss: -1.480E+00 ± 1.114E-01 \n",
      "INFO:yieldforecast.train.train:Epoch: 088/1000, train loss: -1.443E+00 ± 7.721E-02, valid loss: -1.495E+00 ± 5.340E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 089/1000, train loss: -1.451E+00 ± 7.225E-02, valid loss: -1.497E+00 ± 2.836E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 090/1000, train loss: -1.460E+00 ± 4.997E-02, valid loss: -1.481E+00 ± 6.448E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 091/1000, train loss: -1.443E+00 ± 7.128E-02, valid loss: -1.513E+00 ± 4.493E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 092/1000, train loss: -1.444E+00 ± 7.980E-02, valid loss: -1.474E+00 ± 8.008E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 093/1000, train loss: -1.453E+00 ± 6.651E-02, valid loss: -1.452E+00 ± 3.365E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 094/1000, train loss: -1.451E+00 ± 6.900E-02, valid loss: -1.498E+00 ± 4.305E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 095/1000, train loss: -1.448E+00 ± 6.623E-02, valid loss: -1.477E+00 ± 5.210E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 096/1000, train loss: -1.458E+00 ± 6.592E-02, valid loss: -1.454E+00 ± 7.874E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 097/1000, train loss: -1.465E+00 ± 5.532E-02, valid loss: -1.518E+00 ± 3.649E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 098/1000, train loss: -1.458E+00 ± 5.645E-02, valid loss: -1.534E+00 ± 2.929E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 099/1000, train loss: -1.474E+00 ± 5.195E-02, valid loss: -1.493E+00 ± 6.279E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 100/1000, train loss: -1.451E+00 ± 8.112E-02, valid loss: -1.507E+00 ± 3.196E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 101/1000, train loss: -1.472E+00 ± 7.347E-02, valid loss: -1.464E+00 ± 5.765E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 102/1000, train loss: -1.466E+00 ± 6.676E-02, valid loss: -1.513E+00 ± 3.873E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 103/1000, train loss: -1.465E+00 ± 6.555E-02, valid loss: -1.500E+00 ± 3.416E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 104/1000, train loss: -1.470E+00 ± 6.053E-02, valid loss: -1.510E+00 ± 6.236E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 105/1000, train loss: -1.485E+00 ± 5.464E-02, valid loss: -1.486E+00 ± 8.621E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 106/1000, train loss: -1.467E+00 ± 6.139E-02, valid loss: -1.507E+00 ± 5.243E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 107/1000, train loss: -1.466E+00 ± 5.542E-02, valid loss: -1.473E+00 ± 6.501E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 108/1000, train loss: -1.478E+00 ± 5.214E-02, valid loss: -1.511E+00 ± 3.544E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 109/1000, train loss: -1.478E+00 ± 5.908E-02, valid loss: -1.514E+00 ± 3.894E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 110/1000, train loss: -1.486E+00 ± 5.374E-02, valid loss: -1.513E+00 ± 4.874E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 111/1000, train loss: -1.492E+00 ± 4.902E-02, valid loss: -1.527E+00 ± 7.370E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 112/1000, train loss: -1.488E+00 ± 7.058E-02, valid loss: -1.525E+00 ± 3.949E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 113/1000, train loss: -1.487E+00 ± 5.425E-02, valid loss: -1.528E+00 ± 7.151E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 114/1000, train loss: -1.482E+00 ± 5.490E-02, valid loss: -1.516E+00 ± 4.667E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 115/1000, train loss: -1.482E+00 ± 5.975E-02, valid loss: -1.551E+00 ± 2.216E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 116/1000, train loss: -1.465E+00 ± 7.549E-02, valid loss: -1.533E+00 ± 3.866E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 117/1000, train loss: -1.493E+00 ± 5.443E-02, valid loss: -1.526E+00 ± 5.713E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 118/1000, train loss: -1.493E+00 ± 5.277E-02, valid loss: -1.510E+00 ± 5.806E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 119/1000, train loss: -1.482E+00 ± 5.498E-02, valid loss: -1.526E+00 ± 3.701E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 120/1000, train loss: -1.483E+00 ± 6.357E-02, valid loss: -1.533E+00 ± 4.137E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 121/1000, train loss: -1.461E+00 ± 1.130E-01, valid loss: -1.507E+00 ± 3.729E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 122/1000, train loss: -1.474E+00 ± 6.464E-02, valid loss: -1.530E+00 ± 3.745E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 123/1000, train loss: -1.491E+00 ± 5.914E-02, valid loss: -1.516E+00 ± 6.517E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 124/1000, train loss: -1.493E+00 ± 5.964E-02, valid loss: -1.505E+00 ± 7.140E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 125/1000, train loss: -1.490E+00 ± 6.306E-02, valid loss: -1.514E+00 ± 7.829E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 126/1000, train loss: -1.497E+00 ± 5.518E-02, valid loss: -1.523E+00 ± 8.003E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 127/1000, train loss: -1.490E+00 ± 6.357E-02, valid loss: -1.521E+00 ± 4.417E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 128/1000, train loss: -1.492E+00 ± 4.681E-02, valid loss: -1.530E+00 ± 6.551E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 129/1000, train loss: -1.487E+00 ± 5.861E-02, valid loss: -1.521E+00 ± 3.517E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 130/1000, train loss: -1.503E+00 ± 4.901E-02, valid loss: -1.547E+00 ± 5.703E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 131/1000, train loss: -1.499E+00 ± 5.535E-02, valid loss: -1.540E+00 ± 3.638E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 132/1000, train loss: -1.502E+00 ± 5.574E-02, valid loss: -1.526E+00 ± 7.781E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 133/1000, train loss: -1.507E+00 ± 5.688E-02, valid loss: -1.538E+00 ± 2.998E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 134/1000, train loss: -1.507E+00 ± 5.159E-02, valid loss: -1.548E+00 ± 7.094E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 135/1000, train loss: -1.503E+00 ± 5.602E-02, valid loss: -1.493E+00 ± 4.540E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 136/1000, train loss: -1.508E+00 ± 5.373E-02, valid loss: -1.546E+00 ± 4.408E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 137/1000, train loss: -1.510E+00 ± 5.095E-02, valid loss: -1.542E+00 ± 3.797E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 138/1000, train loss: -1.501E+00 ± 5.533E-02, valid loss: -1.548E+00 ± 2.746E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 139/1000, train loss: -1.483E+00 ± 6.129E-02, valid loss: -1.555E+00 ± 4.590E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 140/1000, train loss: -1.509E+00 ± 4.770E-02, valid loss: -1.514E+00 ± 4.385E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 141/1000, train loss: -1.504E+00 ± 7.239E-02, valid loss: -1.547E+00 ± 5.287E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 142/1000, train loss: -1.516E+00 ± 5.683E-02, valid loss: -1.533E+00 ± 4.823E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 143/1000, train loss: -1.519E+00 ± 5.952E-02, valid loss: -1.549E+00 ± 4.003E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 144/1000, train loss: -1.519E+00 ± 5.944E-02, valid loss: -1.559E+00 ± 7.181E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 145/1000, train loss: -1.514E+00 ± 5.267E-02, valid loss: -1.545E+00 ± 5.908E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 146/1000, train loss: -1.492E+00 ± 9.644E-02, valid loss: -1.542E+00 ± 5.496E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 147/1000, train loss: -1.497E+00 ± 6.716E-02, valid loss: -1.557E+00 ± 3.830E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 148/1000, train loss: -1.509E+00 ± 5.836E-02, valid loss: -1.584E+00 ± 4.391E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 149/1000, train loss: -1.511E+00 ± 6.274E-02, valid loss: -1.554E+00 ± 3.997E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 150/1000, train loss: -1.518E+00 ± 5.249E-02, valid loss: -1.553E+00 ± 5.333E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 151/1000, train loss: -1.525E+00 ± 4.840E-02, valid loss: -1.581E+00 ± 3.702E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 152/1000, train loss: -1.523E+00 ± 5.151E-02, valid loss: -1.549E+00 ± 4.232E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 153/1000, train loss: -1.507E+00 ± 6.883E-02, valid loss: -1.551E+00 ± 4.499E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 154/1000, train loss: -1.516E+00 ± 5.486E-02, valid loss: -1.566E+00 ± 3.650E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 155/1000, train loss: -1.525E+00 ± 4.902E-02, valid loss: -1.544E+00 ± 5.053E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 156/1000, train loss: -1.519E+00 ± 6.318E-02, valid loss: -1.565E+00 ± 3.124E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 157/1000, train loss: -1.506E+00 ± 5.881E-02, valid loss: -1.569E+00 ± 2.458E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 158/1000, train loss: -1.513E+00 ± 6.326E-02, valid loss: -1.578E+00 ± 4.186E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 159/1000, train loss: -1.525E+00 ± 5.283E-02, valid loss: -1.549E+00 ± 4.048E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 160/1000, train loss: -1.531E+00 ± 5.972E-02, valid loss: -1.508E+00 ± 4.490E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 161/1000, train loss: -1.526E+00 ± 5.247E-02, valid loss: -1.524E+00 ± 5.841E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 162/1000, train loss: -1.528E+00 ± 4.901E-02, valid loss: -1.585E+00 ± 5.318E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 163/1000, train loss: -1.535E+00 ± 5.519E-02, valid loss: -1.589E+00 ± 4.592E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 164/1000, train loss: -1.536E+00 ± 4.725E-02, valid loss: -1.587E+00 ± 4.434E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 165/1000, train loss: -1.546E+00 ± 5.638E-02, valid loss: -1.541E+00 ± 3.014E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 166/1000, train loss: -1.536E+00 ± 5.521E-02, valid loss: -1.540E+00 ± 4.048E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 167/1000, train loss: -1.537E+00 ± 4.666E-02, valid loss: -1.587E+00 ± 5.204E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 168/1000, train loss: -1.548E+00 ± 4.538E-02, valid loss: -1.593E+00 ± 4.987E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 169/1000, train loss: -1.532E+00 ± 5.280E-02, valid loss: -1.576E+00 ± 4.301E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 170/1000, train loss: -1.542E+00 ± 5.283E-02, valid loss: -1.585E+00 ± 3.930E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 171/1000, train loss: -1.524E+00 ± 6.970E-02, valid loss: -1.561E+00 ± 4.803E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 172/1000, train loss: -1.544E+00 ± 4.489E-02, valid loss: -1.557E+00 ± 4.515E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 173/1000, train loss: -1.535E+00 ± 6.290E-02, valid loss: -1.582E+00 ± 3.898E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 174/1000, train loss: -1.550E+00 ± 4.248E-02, valid loss: -1.601E+00 ± 6.333E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 175/1000, train loss: -1.534E+00 ± 6.220E-02, valid loss: -1.588E+00 ± 3.692E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 176/1000, train loss: -1.536E+00 ± 5.367E-02, valid loss: -1.576E+00 ± 5.262E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 177/1000, train loss: -1.550E+00 ± 5.318E-02, valid loss: -1.584E+00 ± 2.616E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 178/1000, train loss: -1.532E+00 ± 6.959E-02, valid loss: -1.622E+00 ± 2.819E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 179/1000, train loss: -1.550E+00 ± 4.757E-02, valid loss: -1.539E+00 ± 5.748E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 180/1000, train loss: -1.547E+00 ± 5.923E-02, valid loss: -1.596E+00 ± 3.200E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 181/1000, train loss: -1.547E+00 ± 5.812E-02, valid loss: -1.583E+00 ± 2.186E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 182/1000, train loss: -1.545E+00 ± 4.916E-02, valid loss: -1.604E+00 ± 4.914E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 183/1000, train loss: -1.546E+00 ± 4.352E-02, valid loss: -1.583E+00 ± 5.351E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 184/1000, train loss: -1.555E+00 ± 5.484E-02, valid loss: -1.604E+00 ± 2.871E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 185/1000, train loss: -1.547E+00 ± 5.427E-02, valid loss: -1.629E+00 ± 2.940E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 186/1000, train loss: -1.559E+00 ± 4.741E-02, valid loss: -1.590E+00 ± 3.704E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 187/1000, train loss: -1.554E+00 ± 4.844E-02, valid loss: -1.580E+00 ± 4.509E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 188/1000, train loss: -1.569E+00 ± 4.712E-02, valid loss: -1.604E+00 ± 5.033E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 189/1000, train loss: -1.548E+00 ± 5.848E-02, valid loss: -1.554E+00 ± 4.267E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 190/1000, train loss: -1.561E+00 ± 4.249E-02, valid loss: -1.616E+00 ± 2.517E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 191/1000, train loss: -1.554E+00 ± 4.694E-02, valid loss: -1.603E+00 ± 6.229E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 192/1000, train loss: -1.570E+00 ± 4.477E-02, valid loss: -1.606E+00 ± 3.128E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 193/1000, train loss: -1.564E+00 ± 4.505E-02, valid loss: -1.621E+00 ± 5.078E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 194/1000, train loss: -1.554E+00 ± 5.574E-02, valid loss: -1.589E+00 ± 3.769E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 195/1000, train loss: -1.566E+00 ± 5.137E-02, valid loss: -1.617E+00 ± 4.825E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 196/1000, train loss: -1.559E+00 ± 4.915E-02, valid loss: -1.618E+00 ± 4.046E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 197/1000, train loss: -1.569E+00 ± 4.473E-02, valid loss: -1.629E+00 ± 4.546E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 198/1000, train loss: -1.569E+00 ± 5.612E-02, valid loss: -1.587E+00 ± 3.259E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 199/1000, train loss: -1.571E+00 ± 5.909E-02, valid loss: -1.627E+00 ± 4.175E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 200/1000, train loss: -1.570E+00 ± 4.658E-02, valid loss: -1.619E+00 ± 3.212E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 201/1000, train loss: -1.573E+00 ± 5.030E-02, valid loss: -1.613E+00 ± 3.257E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 202/1000, train loss: -1.560E+00 ± 5.294E-02, valid loss: -1.637E+00 ± 3.297E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 203/1000, train loss: -1.569E+00 ± 4.557E-02, valid loss: -1.624E+00 ± 5.452E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 204/1000, train loss: -1.585E+00 ± 4.879E-02, valid loss: -1.609E+00 ± 3.092E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 205/1000, train loss: -1.582E+00 ± 5.342E-02, valid loss: -1.620E+00 ± 5.688E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 206/1000, train loss: -1.580E+00 ± 5.050E-02, valid loss: -1.596E+00 ± 3.503E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 207/1000, train loss: -1.575E+00 ± 5.117E-02, valid loss: -1.573E+00 ± 4.695E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 208/1000, train loss: -1.584E+00 ± 4.495E-02, valid loss: -1.603E+00 ± 5.384E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 209/1000, train loss: -1.581E+00 ± 4.734E-02, valid loss: -1.610E+00 ± 3.159E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 210/1000, train loss: -1.587E+00 ± 4.488E-02, valid loss: -1.597E+00 ± 3.894E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 211/1000, train loss: -1.575E+00 ± 4.670E-02, valid loss: -1.647E+00 ± 4.935E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 212/1000, train loss: -1.579E+00 ± 4.734E-02, valid loss: -1.637E+00 ± 3.428E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 213/1000, train loss: -1.580E+00 ± 4.643E-02, valid loss: -1.569E+00 ± 5.410E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 214/1000, train loss: -1.578E+00 ± 4.300E-02, valid loss: -1.643E+00 ± 4.604E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 215/1000, train loss: -1.583E+00 ± 4.443E-02, valid loss: -1.631E+00 ± 3.704E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 216/1000, train loss: -1.577E+00 ± 7.199E-02, valid loss: -1.605E+00 ± 4.924E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 217/1000, train loss: -1.573E+00 ± 5.427E-02, valid loss: -1.641E+00 ± 3.194E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 218/1000, train loss: -1.591E+00 ± 4.724E-02, valid loss: -1.647E+00 ± 2.501E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 219/1000, train loss: -1.589E+00 ± 4.739E-02, valid loss: -1.636E+00 ± 2.791E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 220/1000, train loss: -1.594E+00 ± 4.317E-02, valid loss: -1.629E+00 ± 3.430E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 221/1000, train loss: -1.591E+00 ± 4.568E-02, valid loss: -1.646E+00 ± 3.770E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 222/1000, train loss: -1.595E+00 ± 4.892E-02, valid loss: -1.643E+00 ± 3.835E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 223/1000, train loss: -1.591E+00 ± 5.181E-02, valid loss: -1.633E+00 ± 3.096E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 224/1000, train loss: -1.592E+00 ± 5.018E-02, valid loss: -1.659E+00 ± 2.900E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 225/1000, train loss: -1.589E+00 ± 5.279E-02, valid loss: -1.638E+00 ± 2.949E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 226/1000, train loss: -1.590E+00 ± 5.172E-02, valid loss: -1.626E+00 ± 2.969E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 227/1000, train loss: -1.598E+00 ± 5.050E-02, valid loss: -1.631E+00 ± 3.140E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 228/1000, train loss: -1.607E+00 ± 4.859E-02, valid loss: -1.640E+00 ± 3.359E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 229/1000, train loss: -1.599E+00 ± 4.661E-02, valid loss: -1.673E+00 ± 3.874E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 230/1000, train loss: -1.603E+00 ± 4.159E-02, valid loss: -1.661E+00 ± 3.448E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 231/1000, train loss: -1.607E+00 ± 4.301E-02, valid loss: -1.638E+00 ± 3.354E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 232/1000, train loss: -1.607E+00 ± 5.134E-02, valid loss: -1.650E+00 ± 2.726E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 233/1000, train loss: -1.610E+00 ± 4.115E-02, valid loss: -1.634E+00 ± 2.375E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 234/1000, train loss: -1.596E+00 ± 4.586E-02, valid loss: -1.667E+00 ± 3.736E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 235/1000, train loss: -1.594E+00 ± 5.503E-02, valid loss: -1.614E+00 ± 4.289E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 236/1000, train loss: -1.600E+00 ± 4.868E-02, valid loss: -1.658E+00 ± 4.154E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 237/1000, train loss: -1.610E+00 ± 4.049E-02, valid loss: -1.653E+00 ± 2.861E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 238/1000, train loss: -1.610E+00 ± 5.041E-02, valid loss: -1.663E+00 ± 3.949E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 239/1000, train loss: -1.615E+00 ± 4.769E-02, valid loss: -1.646E+00 ± 3.212E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 240/1000, train loss: -1.612E+00 ± 4.136E-02, valid loss: -1.678E+00 ± 2.707E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 241/1000, train loss: -1.616E+00 ± 4.196E-02, valid loss: -1.687E+00 ± 3.661E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 242/1000, train loss: -1.610E+00 ± 5.232E-02, valid loss: -1.703E+00 ± 4.721E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 243/1000, train loss: -1.619E+00 ± 4.367E-02, valid loss: -1.682E+00 ± 3.229E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 244/1000, train loss: -1.618E+00 ± 3.973E-02, valid loss: -1.634E+00 ± 3.271E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 245/1000, train loss: -1.613E+00 ± 4.998E-02, valid loss: -1.634E+00 ± 3.269E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 246/1000, train loss: -1.602E+00 ± 6.875E-02, valid loss: -1.626E+00 ± 5.784E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 247/1000, train loss: -1.619E+00 ± 5.218E-02, valid loss: -1.647E+00 ± 3.447E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 248/1000, train loss: -1.615E+00 ± 4.714E-02, valid loss: -1.693E+00 ± 4.640E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 249/1000, train loss: -1.629E+00 ± 4.575E-02, valid loss: -1.692E+00 ± 3.580E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 250/1000, train loss: -1.627E+00 ± 4.687E-02, valid loss: -1.699E+00 ± 2.580E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 251/1000, train loss: -1.625E+00 ± 4.196E-02, valid loss: -1.646E+00 ± 5.262E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 252/1000, train loss: -1.628E+00 ± 4.638E-02, valid loss: -1.671E+00 ± 3.632E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 253/1000, train loss: -1.623E+00 ± 5.282E-02, valid loss: -1.678E+00 ± 4.390E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 254/1000, train loss: -1.630E+00 ± 4.442E-02, valid loss: -1.702E+00 ± 3.994E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 255/1000, train loss: -1.631E+00 ± 5.487E-02, valid loss: -1.672E+00 ± 2.871E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 256/1000, train loss: -1.626E+00 ± 4.565E-02, valid loss: -1.697E+00 ± 4.089E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 257/1000, train loss: -1.651E+00 ± 5.121E-02, valid loss: -1.749E+00 ± 4.555E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 258/1000, train loss: -1.664E+00 ± 3.886E-02, valid loss: -1.703E+00 ± 5.101E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 259/1000, train loss: -1.652E+00 ± 4.746E-02, valid loss: -1.713E+00 ± 3.231E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 260/1000, train loss: -1.661E+00 ± 4.416E-02, valid loss: -1.719E+00 ± 4.177E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 261/1000, train loss: -1.651E+00 ± 4.134E-02, valid loss: -1.726E+00 ± 3.058E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 262/1000, train loss: -1.664E+00 ± 4.425E-02, valid loss: -1.736E+00 ± 4.623E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 263/1000, train loss: -1.664E+00 ± 4.238E-02, valid loss: -1.738E+00 ± 2.497E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 264/1000, train loss: -1.643E+00 ± 5.926E-02, valid loss: -1.701E+00 ± 2.873E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 265/1000, train loss: -1.657E+00 ± 5.002E-02, valid loss: -1.740E+00 ± 4.031E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 266/1000, train loss: -1.657E+00 ± 5.298E-02, valid loss: -1.737E+00 ± 4.178E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 267/1000, train loss: -1.667E+00 ± 4.780E-02, valid loss: -1.728E+00 ± 6.045E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 268/1000, train loss: -1.670E+00 ± 4.425E-02, valid loss: -1.726E+00 ± 3.330E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 269/1000, train loss: -1.661E+00 ± 4.382E-02, valid loss: -1.741E+00 ± 4.038E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 270/1000, train loss: -1.669E+00 ± 5.205E-02, valid loss: -1.733E+00 ± 3.646E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 271/1000, train loss: -1.673E+00 ± 4.073E-02, valid loss: -1.729E+00 ± 4.633E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 272/1000, train loss: -1.668E+00 ± 4.651E-02, valid loss: -1.752E+00 ± 3.740E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 273/1000, train loss: -1.677E+00 ± 4.299E-02, valid loss: -1.726E+00 ± 2.985E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 274/1000, train loss: -1.677E+00 ± 4.673E-02, valid loss: -1.715E+00 ± 4.287E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 275/1000, train loss: -1.673E+00 ± 4.403E-02, valid loss: -1.770E+00 ± 3.322E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 276/1000, train loss: -1.672E+00 ± 4.823E-02, valid loss: -1.754E+00 ± 2.542E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 277/1000, train loss: -1.675E+00 ± 4.739E-02, valid loss: -1.756E+00 ± 4.465E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 278/1000, train loss: -1.678E+00 ± 4.903E-02, valid loss: -1.723E+00 ± 3.675E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 279/1000, train loss: -1.686E+00 ± 4.396E-02, valid loss: -1.742E+00 ± 4.357E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 280/1000, train loss: -1.669E+00 ± 3.929E-02, valid loss: -1.748E+00 ± 2.911E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 281/1000, train loss: -1.678E+00 ± 4.473E-02, valid loss: -1.725E+00 ± 3.542E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 282/1000, train loss: -1.679E+00 ± 5.057E-02, valid loss: -1.753E+00 ± 3.876E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 283/1000, train loss: -1.689E+00 ± 4.623E-02, valid loss: -1.767E+00 ± 4.632E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 284/1000, train loss: -1.682E+00 ± 4.671E-02, valid loss: -1.746E+00 ± 3.218E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 285/1000, train loss: -1.688E+00 ± 5.018E-02, valid loss: -1.716E+00 ± 2.842E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 286/1000, train loss: -1.694E+00 ± 4.732E-02, valid loss: -1.779E+00 ± 3.191E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 287/1000, train loss: -1.693E+00 ± 4.327E-02, valid loss: -1.764E+00 ± 3.234E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 288/1000, train loss: -1.678E+00 ± 5.226E-02, valid loss: -1.726E+00 ± 3.451E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 289/1000, train loss: -1.689E+00 ± 4.335E-02, valid loss: -1.773E+00 ± 3.155E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 290/1000, train loss: -1.701E+00 ± 4.037E-02, valid loss: -1.768E+00 ± 3.616E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 291/1000, train loss: -1.677E+00 ± 4.505E-02, valid loss: -1.703E+00 ± 2.206E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 292/1000, train loss: -1.685E+00 ± 5.063E-02, valid loss: -1.772E+00 ± 4.007E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 293/1000, train loss: -1.685E+00 ± 4.746E-02, valid loss: -1.784E+00 ± 4.038E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 294/1000, train loss: -1.697E+00 ± 4.258E-02, valid loss: -1.755E+00 ± 3.836E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 295/1000, train loss: -1.698E+00 ± 4.925E-02, valid loss: -1.766E+00 ± 2.750E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 296/1000, train loss: -1.698E+00 ± 4.536E-02, valid loss: -1.786E+00 ± 3.090E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 297/1000, train loss: -1.706E+00 ± 4.542E-02, valid loss: -1.768E+00 ± 4.091E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 298/1000, train loss: -1.699E+00 ± 4.367E-02, valid loss: -1.779E+00 ± 2.980E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 299/1000, train loss: -1.703E+00 ± 5.093E-02, valid loss: -1.768E+00 ± 4.747E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 300/1000, train loss: -1.691E+00 ± 4.746E-02, valid loss: -1.758E+00 ± 3.012E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 301/1000, train loss: -1.694E+00 ± 5.013E-02, valid loss: -1.789E+00 ± 3.601E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 302/1000, train loss: -1.699E+00 ± 4.900E-02, valid loss: -1.750E+00 ± 3.514E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 303/1000, train loss: -1.705E+00 ± 4.356E-02, valid loss: -1.764E+00 ± 4.027E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 304/1000, train loss: -1.706E+00 ± 4.120E-02, valid loss: -1.770E+00 ± 2.046E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 305/1000, train loss: -1.709E+00 ± 4.643E-02, valid loss: -1.724E+00 ± 3.278E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 306/1000, train loss: -1.703E+00 ± 4.336E-02, valid loss: -1.800E+00 ± 3.184E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 307/1000, train loss: -1.704E+00 ± 5.149E-02, valid loss: -1.791E+00 ± 2.549E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 308/1000, train loss: -1.721E+00 ± 4.830E-02, valid loss: -1.774E+00 ± 3.339E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 309/1000, train loss: -1.706E+00 ± 5.019E-02, valid loss: -1.773E+00 ± 3.172E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 310/1000, train loss: -1.703E+00 ± 5.062E-02, valid loss: -1.738E+00 ± 2.770E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 311/1000, train loss: -1.697E+00 ± 4.926E-02, valid loss: -1.795E+00 ± 3.868E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 312/1000, train loss: -1.713E+00 ± 4.497E-02, valid loss: -1.805E+00 ± 3.413E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 313/1000, train loss: -1.712E+00 ± 5.059E-02, valid loss: -1.744E+00 ± 3.361E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 314/1000, train loss: -1.708E+00 ± 4.816E-02, valid loss: -1.782E+00 ± 2.746E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 315/1000, train loss: -1.718E+00 ± 4.751E-02, valid loss: -1.784E+00 ± 4.048E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 316/1000, train loss: -1.722E+00 ± 4.000E-02, valid loss: -1.792E+00 ± 3.364E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 317/1000, train loss: -1.718E+00 ± 4.670E-02, valid loss: -1.811E+00 ± 2.406E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 318/1000, train loss: -1.724E+00 ± 4.722E-02, valid loss: -1.790E+00 ± 3.817E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 319/1000, train loss: -1.716E+00 ± 5.561E-02, valid loss: -1.786E+00 ± 3.418E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 320/1000, train loss: -1.726E+00 ± 4.398E-02, valid loss: -1.814E+00 ± 3.278E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 321/1000, train loss: -1.718E+00 ± 4.495E-02, valid loss: -1.792E+00 ± 3.547E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 322/1000, train loss: -1.713E+00 ± 3.952E-02, valid loss: -1.784E+00 ± 2.933E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 323/1000, train loss: -1.719E+00 ± 4.064E-02, valid loss: -1.773E+00 ± 5.151E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 324/1000, train loss: -1.728E+00 ± 4.580E-02, valid loss: -1.803E+00 ± 4.689E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 325/1000, train loss: -1.728E+00 ± 5.036E-02, valid loss: -1.805E+00 ± 3.855E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 326/1000, train loss: -1.694E+00 ± 7.816E-02, valid loss: -1.712E+00 ± 3.684E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 327/1000, train loss: -1.688E+00 ± 5.443E-02, valid loss: -1.809E+00 ± 3.633E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 328/1000, train loss: -1.719E+00 ± 4.500E-02, valid loss: -1.763E+00 ± 2.653E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 329/1000, train loss: -1.707E+00 ± 6.614E-02, valid loss: -1.770E+00 ± 2.438E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 330/1000, train loss: -1.727E+00 ± 4.500E-02, valid loss: -1.798E+00 ± 3.807E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 331/1000, train loss: -1.733E+00 ± 5.037E-02, valid loss: -1.804E+00 ± 3.594E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 332/1000, train loss: -1.722E+00 ± 4.875E-02, valid loss: -1.816E+00 ± 4.047E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 333/1000, train loss: -1.727E+00 ± 4.658E-02, valid loss: -1.813E+00 ± 4.111E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 334/1000, train loss: -1.722E+00 ± 5.027E-02, valid loss: -1.742E+00 ± 2.199E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 335/1000, train loss: -1.727E+00 ± 4.720E-02, valid loss: -1.826E+00 ± 4.076E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 336/1000, train loss: -1.728E+00 ± 5.053E-02, valid loss: -1.826E+00 ± 3.586E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 337/1000, train loss: -1.740E+00 ± 5.031E-02, valid loss: -1.772E+00 ± 3.558E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 338/1000, train loss: -1.721E+00 ± 4.739E-02, valid loss: -1.809E+00 ± 4.188E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 339/1000, train loss: -1.737E+00 ± 4.657E-02, valid loss: -1.825E+00 ± 2.992E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 340/1000, train loss: -1.740E+00 ± 4.873E-02, valid loss: -1.840E+00 ± 3.216E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 341/1000, train loss: -1.744E+00 ± 5.618E-02, valid loss: -1.825E+00 ± 3.228E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 342/1000, train loss: -1.736E+00 ± 5.061E-02, valid loss: -1.806E+00 ± 3.144E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 343/1000, train loss: -1.735E+00 ± 4.573E-02, valid loss: -1.807E+00 ± 2.284E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 344/1000, train loss: -1.734E+00 ± 5.215E-02, valid loss: -1.789E+00 ± 3.066E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 345/1000, train loss: -1.736E+00 ± 4.317E-02, valid loss: -1.850E+00 ± 3.669E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 346/1000, train loss: -1.734E+00 ± 5.493E-02, valid loss: -1.823E+00 ± 2.120E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 347/1000, train loss: -1.740E+00 ± 5.313E-02, valid loss: -1.824E+00 ± 3.246E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 348/1000, train loss: -1.741E+00 ± 4.886E-02, valid loss: -1.792E+00 ± 2.733E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 349/1000, train loss: -1.747E+00 ± 5.026E-02, valid loss: -1.844E+00 ± 3.036E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 350/1000, train loss: -1.745E+00 ± 4.981E-02, valid loss: -1.807E+00 ± 3.383E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 351/1000, train loss: -1.739E+00 ± 5.046E-02, valid loss: -1.825E+00 ± 4.466E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 352/1000, train loss: -1.755E+00 ± 4.608E-02, valid loss: -1.829E+00 ± 3.741E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 353/1000, train loss: -1.754E+00 ± 4.690E-02, valid loss: -1.814E+00 ± 4.007E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 354/1000, train loss: -1.742E+00 ± 7.098E-02, valid loss: -1.749E+00 ± 4.453E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 355/1000, train loss: -1.739E+00 ± 4.886E-02, valid loss: -1.831E+00 ± 3.416E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 356/1000, train loss: -1.750E+00 ± 4.402E-02, valid loss: -1.842E+00 ± 3.866E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 357/1000, train loss: -1.734E+00 ± 4.695E-02, valid loss: -1.845E+00 ± 4.711E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 358/1000, train loss: -1.759E+00 ± 4.405E-02, valid loss: -1.789E+00 ± 4.415E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 359/1000, train loss: -1.756E+00 ± 4.724E-02, valid loss: -1.853E+00 ± 3.774E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 360/1000, train loss: -1.750E+00 ± 4.744E-02, valid loss: -1.809E+00 ± 3.097E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 361/1000, train loss: -1.765E+00 ± 4.686E-02, valid loss: -1.821E+00 ± 2.907E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 362/1000, train loss: -1.754E+00 ± 5.111E-02, valid loss: -1.849E+00 ± 3.100E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 363/1000, train loss: -1.755E+00 ± 4.680E-02, valid loss: -1.855E+00 ± 2.874E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 364/1000, train loss: -1.755E+00 ± 4.396E-02, valid loss: -1.852E+00 ± 5.335E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 365/1000, train loss: -1.771E+00 ± 4.616E-02, valid loss: -1.844E+00 ± 5.775E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 366/1000, train loss: -1.763E+00 ± 3.961E-02, valid loss: -1.853E+00 ± 3.103E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 367/1000, train loss: -1.763E+00 ± 4.738E-02, valid loss: -1.871E+00 ± 3.656E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 368/1000, train loss: -1.747E+00 ± 5.298E-02, valid loss: -1.836E+00 ± 3.421E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 369/1000, train loss: -1.760E+00 ± 4.628E-02, valid loss: -1.847E+00 ± 3.608E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 370/1000, train loss: -1.767E+00 ± 4.864E-02, valid loss: -1.844E+00 ± 4.680E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 371/1000, train loss: -1.766E+00 ± 4.390E-02, valid loss: -1.882E+00 ± 4.320E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 372/1000, train loss: -1.761E+00 ± 4.774E-02, valid loss: -1.811E+00 ± 2.742E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 373/1000, train loss: -1.764E+00 ± 4.584E-02, valid loss: -1.841E+00 ± 2.797E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 374/1000, train loss: -1.763E+00 ± 5.580E-02, valid loss: -1.870E+00 ± 3.012E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 375/1000, train loss: -1.761E+00 ± 5.573E-02, valid loss: -1.844E+00 ± 3.113E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 376/1000, train loss: -1.759E+00 ± 4.965E-02, valid loss: -1.847E+00 ± 4.109E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 377/1000, train loss: -1.760E+00 ± 5.146E-02, valid loss: -1.863E+00 ± 2.325E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 378/1000, train loss: -1.767E+00 ± 4.621E-02, valid loss: -1.864E+00 ± 2.886E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 379/1000, train loss: -1.760E+00 ± 4.782E-02, valid loss: -1.837E+00 ± 3.230E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 380/1000, train loss: -1.771E+00 ± 4.690E-02, valid loss: -1.868E+00 ± 1.822E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 381/1000, train loss: -1.772E+00 ± 4.516E-02, valid loss: -1.853E+00 ± 3.644E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 382/1000, train loss: -1.766E+00 ± 4.940E-02, valid loss: -1.806E+00 ± 3.767E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 383/1000, train loss: -1.749E+00 ± 5.256E-02, valid loss: -1.878E+00 ± 3.233E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 384/1000, train loss: -1.781E+00 ± 4.351E-02, valid loss: -1.858E+00 ± 2.818E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 385/1000, train loss: -1.773E+00 ± 4.714E-02, valid loss: -1.887E+00 ± 3.240E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 386/1000, train loss: -1.782E+00 ± 4.587E-02, valid loss: -1.862E+00 ± 3.914E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 387/1000, train loss: -1.771E+00 ± 4.853E-02, valid loss: -1.858E+00 ± 3.046E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 388/1000, train loss: -1.767E+00 ± 5.866E-02, valid loss: -1.852E+00 ± 3.339E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 389/1000, train loss: -1.789E+00 ± 4.656E-02, valid loss: -1.865E+00 ± 4.323E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 390/1000, train loss: -1.780E+00 ± 4.597E-02, valid loss: -1.850E+00 ± 3.300E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 391/1000, train loss: -1.765E+00 ± 5.358E-02, valid loss: -1.848E+00 ± 1.990E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 392/1000, train loss: -1.782E+00 ± 4.606E-02, valid loss: -1.881E+00 ± 3.449E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 393/1000, train loss: -1.776E+00 ± 5.033E-02, valid loss: -1.896E+00 ± 2.815E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 394/1000, train loss: -1.777E+00 ± 4.722E-02, valid loss: -1.840E+00 ± 3.599E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 395/1000, train loss: -1.782E+00 ± 4.916E-02, valid loss: -1.860E+00 ± 3.518E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 396/1000, train loss: -1.779E+00 ± 5.095E-02, valid loss: -1.837E+00 ± 4.551E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 397/1000, train loss: -1.775E+00 ± 5.442E-02, valid loss: -1.889E+00 ± 3.109E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 398/1000, train loss: -1.780E+00 ± 5.136E-02, valid loss: -1.891E+00 ± 3.963E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 399/1000, train loss: -1.779E+00 ± 4.452E-02, valid loss: -1.906E+00 ± 3.424E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 400/1000, train loss: -1.781E+00 ± 4.902E-02, valid loss: -1.885E+00 ± 2.737E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 401/1000, train loss: -1.792E+00 ± 4.360E-02, valid loss: -1.893E+00 ± 4.252E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 402/1000, train loss: -1.791E+00 ± 4.824E-02, valid loss: -1.908E+00 ± 4.020E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 403/1000, train loss: -1.788E+00 ± 3.981E-02, valid loss: -1.896E+00 ± 2.848E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 404/1000, train loss: -1.786E+00 ± 5.132E-02, valid loss: -1.888E+00 ± 3.848E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 405/1000, train loss: -1.786E+00 ± 4.956E-02, valid loss: -1.895E+00 ± 3.008E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 406/1000, train loss: -1.796E+00 ± 4.969E-02, valid loss: -1.907E+00 ± 3.723E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 407/1000, train loss: -1.788E+00 ± 5.709E-02, valid loss: -1.908E+00 ± 2.753E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 408/1000, train loss: -1.783E+00 ± 4.953E-02, valid loss: -1.916E+00 ± 3.164E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 409/1000, train loss: -1.799E+00 ± 4.952E-02, valid loss: -1.906E+00 ± 3.806E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 410/1000, train loss: -1.807E+00 ± 4.713E-02, valid loss: -1.914E+00 ± 3.251E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 411/1000, train loss: -1.796E+00 ± 3.875E-02, valid loss: -1.916E+00 ± 2.799E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 412/1000, train loss: -1.783E+00 ± 5.006E-02, valid loss: -1.884E+00 ± 3.392E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 413/1000, train loss: -1.797E+00 ± 4.712E-02, valid loss: -1.899E+00 ± 2.982E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 414/1000, train loss: -1.812E+00 ± 4.531E-02, valid loss: -1.911E+00 ± 3.623E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 415/1000, train loss: -1.792E+00 ± 5.054E-02, valid loss: -1.884E+00 ± 3.601E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 416/1000, train loss: -1.792E+00 ± 4.271E-02, valid loss: -1.910E+00 ± 3.682E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 417/1000, train loss: -1.800E+00 ± 4.607E-02, valid loss: -1.904E+00 ± 3.260E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 418/1000, train loss: -1.790E+00 ± 4.939E-02, valid loss: -1.874E+00 ± 3.161E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 419/1000, train loss: -1.793E+00 ± 5.238E-02, valid loss: -1.868E+00 ± 3.055E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 420/1000, train loss: -1.788E+00 ± 5.422E-02, valid loss: -1.901E+00 ± 4.489E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 421/1000, train loss: -1.796E+00 ± 4.663E-02, valid loss: -1.912E+00 ± 3.352E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 422/1000, train loss: -1.808E+00 ± 5.520E-02, valid loss: -1.900E+00 ± 3.760E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 423/1000, train loss: -1.793E+00 ± 5.437E-02, valid loss: -1.872E+00 ± 3.208E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 424/1000, train loss: -1.808E+00 ± 4.769E-02, valid loss: -1.899E+00 ± 3.864E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 425/1000, train loss: -1.799E+00 ± 4.779E-02, valid loss: -1.935E+00 ± 2.833E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 426/1000, train loss: -1.803E+00 ± 4.916E-02, valid loss: -1.886E+00 ± 4.093E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 427/1000, train loss: -1.802E+00 ± 5.039E-02, valid loss: -1.885E+00 ± 4.487E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 428/1000, train loss: -1.808E+00 ± 4.544E-02, valid loss: -1.884E+00 ± 4.808E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 429/1000, train loss: -1.798E+00 ± 4.999E-02, valid loss: -1.881E+00 ± 3.373E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 430/1000, train loss: -1.807E+00 ± 5.159E-02, valid loss: -1.864E+00 ± 1.965E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 431/1000, train loss: -1.782E+00 ± 6.070E-02, valid loss: -1.871E+00 ± 3.368E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 432/1000, train loss: -1.795E+00 ± 5.056E-02, valid loss: -1.899E+00 ± 3.573E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 433/1000, train loss: -1.807E+00 ± 5.326E-02, valid loss: -1.895E+00 ± 3.171E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 434/1000, train loss: -1.805E+00 ± 4.265E-02, valid loss: -1.927E+00 ± 3.512E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 435/1000, train loss: -1.802E+00 ± 5.860E-02, valid loss: -1.902E+00 ± 2.803E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 436/1000, train loss: -1.795E+00 ± 6.277E-02, valid loss: -1.893E+00 ± 2.906E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 437/1000, train loss: -1.806E+00 ± 4.952E-02, valid loss: -1.933E+00 ± 2.985E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 438/1000, train loss: -1.797E+00 ± 4.862E-02, valid loss: -1.918E+00 ± 3.207E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 439/1000, train loss: -1.807E+00 ± 3.898E-02, valid loss: -1.907E+00 ± 2.319E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 440/1000, train loss: -1.803E+00 ± 4.845E-02, valid loss: -1.918E+00 ± 4.092E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 441/1000, train loss: -1.816E+00 ± 4.694E-02, valid loss: -1.878E+00 ± 3.905E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 442/1000, train loss: -1.801E+00 ± 4.870E-02, valid loss: -1.919E+00 ± 2.695E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 443/1000, train loss: -1.817E+00 ± 4.831E-02, valid loss: -1.967E+00 ± 2.626E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 444/1000, train loss: -1.826E+00 ± 5.302E-02, valid loss: -1.952E+00 ± 3.438E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 445/1000, train loss: -1.828E+00 ± 4.774E-02, valid loss: -1.916E+00 ± 3.116E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 446/1000, train loss: -1.822E+00 ± 4.682E-02, valid loss: -1.928E+00 ± 3.536E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 447/1000, train loss: -1.820E+00 ± 4.832E-02, valid loss: -1.893E+00 ± 3.240E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 448/1000, train loss: -1.821E+00 ± 5.321E-02, valid loss: -1.933E+00 ± 2.550E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 449/1000, train loss: -1.830E+00 ± 5.118E-02, valid loss: -1.914E+00 ± 3.030E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 450/1000, train loss: -1.810E+00 ± 4.489E-02, valid loss: -1.889E+00 ± 4.921E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 451/1000, train loss: -1.810E+00 ± 4.306E-02, valid loss: -1.948E+00 ± 3.890E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 452/1000, train loss: -1.819E+00 ± 4.894E-02, valid loss: -1.913E+00 ± 3.107E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 453/1000, train loss: -1.821E+00 ± 5.107E-02, valid loss: -1.873E+00 ± 3.589E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 454/1000, train loss: -1.830E+00 ± 4.546E-02, valid loss: -1.907E+00 ± 3.131E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 455/1000, train loss: -1.821E+00 ± 4.652E-02, valid loss: -1.947E+00 ± 2.636E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 456/1000, train loss: -1.827E+00 ± 5.130E-02, valid loss: -1.901E+00 ± 2.945E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 457/1000, train loss: -1.811E+00 ± 4.526E-02, valid loss: -1.876E+00 ± 2.882E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 458/1000, train loss: -1.814E+00 ± 6.018E-02, valid loss: -1.897E+00 ± 2.843E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 459/1000, train loss: -1.814E+00 ± 5.172E-02, valid loss: -1.946E+00 ± 4.130E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 460/1000, train loss: -1.838E+00 ± 4.906E-02, valid loss: -1.968E+00 ± 3.418E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 461/1000, train loss: -1.831E+00 ± 5.024E-02, valid loss: -1.941E+00 ± 3.960E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 462/1000, train loss: -1.825E+00 ± 4.697E-02, valid loss: -1.939E+00 ± 3.663E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 463/1000, train loss: -1.840E+00 ± 5.327E-02, valid loss: -1.944E+00 ± 4.525E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 464/1000, train loss: -1.827E+00 ± 4.732E-02, valid loss: -1.957E+00 ± 2.730E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 465/1000, train loss: -1.832E+00 ± 4.831E-02, valid loss: -1.969E+00 ± 4.116E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 466/1000, train loss: -1.831E+00 ± 4.710E-02, valid loss: -1.957E+00 ± 4.430E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 467/1000, train loss: -1.831E+00 ± 4.810E-02, valid loss: -1.968E+00 ± 3.350E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 468/1000, train loss: -1.840E+00 ± 5.148E-02, valid loss: -1.927E+00 ± 4.218E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 469/1000, train loss: -1.839E+00 ± 4.905E-02, valid loss: -1.951E+00 ± 2.732E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 470/1000, train loss: -1.839E+00 ± 4.848E-02, valid loss: -1.936E+00 ± 2.934E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 471/1000, train loss: -1.837E+00 ± 5.101E-02, valid loss: -1.940E+00 ± 4.551E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 472/1000, train loss: -1.851E+00 ± 4.864E-02, valid loss: -1.964E+00 ± 4.093E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 473/1000, train loss: -1.832E+00 ± 5.238E-02, valid loss: -1.960E+00 ± 2.585E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 474/1000, train loss: -1.846E+00 ± 4.899E-02, valid loss: -1.932E+00 ± 4.167E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 475/1000, train loss: -1.832E+00 ± 5.562E-02, valid loss: -1.919E+00 ± 3.478E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 476/1000, train loss: -1.835E+00 ± 4.048E-02, valid loss: -1.944E+00 ± 2.683E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 477/1000, train loss: -1.844E+00 ± 4.611E-02, valid loss: -1.950E+00 ± 3.518E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 478/1000, train loss: -1.840E+00 ± 5.036E-02, valid loss: -1.979E+00 ± 3.941E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 479/1000, train loss: -1.816E+00 ± 6.493E-02, valid loss: -1.915E+00 ± 2.869E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 480/1000, train loss: -1.825E+00 ± 5.137E-02, valid loss: -1.924E+00 ± 4.213E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 481/1000, train loss: -1.830E+00 ± 5.173E-02, valid loss: -1.922E+00 ± 2.815E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 482/1000, train loss: -1.845E+00 ± 4.480E-02, valid loss: -1.951E+00 ± 3.634E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 483/1000, train loss: -1.840E+00 ± 5.312E-02, valid loss: -1.915E+00 ± 2.653E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 484/1000, train loss: -1.848E+00 ± 4.840E-02, valid loss: -1.980E+00 ± 4.336E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 485/1000, train loss: -1.820E+00 ± 6.831E-02, valid loss: -1.936E+00 ± 4.078E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 486/1000, train loss: -1.826E+00 ± 5.325E-02, valid loss: -1.953E+00 ± 3.431E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 487/1000, train loss: -1.839E+00 ± 4.537E-02, valid loss: -1.951E+00 ± 2.703E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 488/1000, train loss: -1.841E+00 ± 5.342E-02, valid loss: -1.947E+00 ± 3.572E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 489/1000, train loss: -1.845E+00 ± 4.830E-02, valid loss: -1.921E+00 ± 3.055E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 490/1000, train loss: -1.843E+00 ± 5.184E-02, valid loss: -1.954E+00 ± 3.182E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 491/1000, train loss: -1.842E+00 ± 4.816E-02, valid loss: -1.946E+00 ± 3.028E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 492/1000, train loss: -1.848E+00 ± 5.380E-02, valid loss: -1.948E+00 ± 3.471E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 493/1000, train loss: -1.851E+00 ± 4.756E-02, valid loss: -1.921E+00 ± 3.409E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 494/1000, train loss: -1.850E+00 ± 4.955E-02, valid loss: -1.924E+00 ± 3.389E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 495/1000, train loss: -1.840E+00 ± 5.348E-02, valid loss: -2.005E+00 ± 5.719E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 496/1000, train loss: -1.814E+00 ± 8.506E-02, valid loss: -1.932E+00 ± 2.976E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 497/1000, train loss: -1.850E+00 ± 5.028E-02, valid loss: -1.968E+00 ± 2.512E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 498/1000, train loss: -1.851E+00 ± 4.328E-02, valid loss: -1.959E+00 ± 2.403E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 499/1000, train loss: -1.852E+00 ± 5.030E-02, valid loss: -1.956E+00 ± 4.572E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 500/1000, train loss: -1.852E+00 ± 5.603E-02, valid loss: -1.984E+00 ± 2.688E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 501/1000, train loss: -1.860E+00 ± 5.020E-02, valid loss: -1.976E+00 ± 2.441E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 502/1000, train loss: -1.853E+00 ± 4.510E-02, valid loss: -1.996E+00 ± 3.817E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 503/1000, train loss: -1.853E+00 ± 5.174E-02, valid loss: -1.947E+00 ± 3.421E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 504/1000, train loss: -1.853E+00 ± 4.814E-02, valid loss: -1.972E+00 ± 3.770E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 505/1000, train loss: -1.859E+00 ± 5.411E-02, valid loss: -1.975E+00 ± 3.594E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 506/1000, train loss: -1.852E+00 ± 4.529E-02, valid loss: -1.955E+00 ± 2.238E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 507/1000, train loss: -1.831E+00 ± 6.533E-02, valid loss: -1.930E+00 ± 4.718E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 508/1000, train loss: -1.854E+00 ± 5.000E-02, valid loss: -1.973E+00 ± 3.242E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 509/1000, train loss: -1.840E+00 ± 4.908E-02, valid loss: -1.952E+00 ± 2.664E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 510/1000, train loss: -1.858E+00 ± 5.501E-02, valid loss: -1.990E+00 ± 3.878E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 511/1000, train loss: -1.852E+00 ± 5.834E-02, valid loss: -1.950E+00 ± 2.618E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 512/1000, train loss: -1.850E+00 ± 5.696E-02, valid loss: -1.963E+00 ± 4.982E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 513/1000, train loss: -1.884E+00 ± 5.436E-02, valid loss: -2.033E+00 ± 3.006E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 514/1000, train loss: -1.890E+00 ± 5.442E-02, valid loss: -1.993E+00 ± 3.518E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 515/1000, train loss: -1.890E+00 ± 4.772E-02, valid loss: -1.994E+00 ± 4.661E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 516/1000, train loss: -1.889E+00 ± 5.381E-02, valid loss: -1.993E+00 ± 4.119E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 517/1000, train loss: -1.908E+00 ± 5.457E-02, valid loss: -2.011E+00 ± 3.334E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 518/1000, train loss: -1.903E+00 ± 5.045E-02, valid loss: -1.987E+00 ± 3.319E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 519/1000, train loss: -1.897E+00 ± 5.620E-02, valid loss: -2.018E+00 ± 3.899E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 520/1000, train loss: -1.904E+00 ± 4.941E-02, valid loss: -2.022E+00 ± 2.824E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 521/1000, train loss: -1.899E+00 ± 4.532E-02, valid loss: -2.044E+00 ± 2.157E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 522/1000, train loss: -1.910E+00 ± 4.642E-02, valid loss: -2.029E+00 ± 4.273E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 523/1000, train loss: -1.902E+00 ± 5.582E-02, valid loss: -2.013E+00 ± 5.130E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 524/1000, train loss: -1.906E+00 ± 5.103E-02, valid loss: -2.026E+00 ± 2.716E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 525/1000, train loss: -1.905E+00 ± 5.838E-02, valid loss: -2.013E+00 ± 4.074E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 526/1000, train loss: -1.905E+00 ± 4.086E-02, valid loss: -2.053E+00 ± 3.160E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 527/1000, train loss: -1.909E+00 ± 4.607E-02, valid loss: -2.027E+00 ± 2.722E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 528/1000, train loss: -1.901E+00 ± 6.054E-02, valid loss: -2.047E+00 ± 4.639E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 529/1000, train loss: -1.904E+00 ± 5.281E-02, valid loss: -1.971E+00 ± 4.004E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 530/1000, train loss: -1.907E+00 ± 4.762E-02, valid loss: -2.048E+00 ± 3.684E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 531/1000, train loss: -1.908E+00 ± 5.367E-02, valid loss: -2.041E+00 ± 3.331E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 532/1000, train loss: -1.905E+00 ± 4.651E-02, valid loss: -2.043E+00 ± 4.392E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 533/1000, train loss: -1.912E+00 ± 5.109E-02, valid loss: -2.036E+00 ± 3.226E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 534/1000, train loss: -1.914E+00 ± 5.153E-02, valid loss: -2.065E+00 ± 3.855E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 535/1000, train loss: -1.925E+00 ± 5.542E-02, valid loss: -2.073E+00 ± 3.681E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 536/1000, train loss: -1.921E+00 ± 5.364E-02, valid loss: -2.045E+00 ± 3.547E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 537/1000, train loss: -1.909E+00 ± 4.951E-02, valid loss: -2.039E+00 ± 3.213E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 538/1000, train loss: -1.925E+00 ± 5.859E-02, valid loss: -2.036E+00 ± 3.534E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 539/1000, train loss: -1.926E+00 ± 5.500E-02, valid loss: -2.067E+00 ± 3.882E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 540/1000, train loss: -1.919E+00 ± 4.348E-02, valid loss: -2.025E+00 ± 3.947E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 541/1000, train loss: -1.911E+00 ± 4.367E-02, valid loss: -2.079E+00 ± 3.719E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 542/1000, train loss: -1.919E+00 ± 5.059E-02, valid loss: -2.059E+00 ± 2.704E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 543/1000, train loss: -1.916E+00 ± 5.048E-02, valid loss: -2.028E+00 ± 3.314E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 544/1000, train loss: -1.918E+00 ± 5.904E-02, valid loss: -2.027E+00 ± 3.320E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 545/1000, train loss: -1.912E+00 ± 5.166E-02, valid loss: -2.060E+00 ± 3.167E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 546/1000, train loss: -1.915E+00 ± 5.207E-02, valid loss: -2.035E+00 ± 2.502E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 547/1000, train loss: -1.916E+00 ± 4.986E-02, valid loss: -2.047E+00 ± 3.069E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 548/1000, train loss: -1.927E+00 ± 4.434E-02, valid loss: -2.039E+00 ± 4.142E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 549/1000, train loss: -1.914E+00 ± 4.976E-02, valid loss: -2.073E+00 ± 3.778E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 550/1000, train loss: -1.909E+00 ± 6.861E-02, valid loss: -2.034E+00 ± 3.253E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 551/1000, train loss: -1.908E+00 ± 5.334E-02, valid loss: -2.036E+00 ± 2.629E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 552/1000, train loss: -1.921E+00 ± 6.266E-02, valid loss: -2.037E+00 ± 2.366E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 553/1000, train loss: -1.932E+00 ± 4.972E-02, valid loss: -2.064E+00 ± 3.543E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 554/1000, train loss: -1.922E+00 ± 4.993E-02, valid loss: -2.060E+00 ± 3.944E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 555/1000, train loss: -1.928E+00 ± 5.157E-02, valid loss: -2.049E+00 ± 3.617E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 556/1000, train loss: -1.940E+00 ± 5.162E-02, valid loss: -2.067E+00 ± 3.470E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 557/1000, train loss: -1.922E+00 ± 4.893E-02, valid loss: -2.066E+00 ± 3.092E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 558/1000, train loss: -1.920E+00 ± 5.768E-02, valid loss: -2.068E+00 ± 3.798E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 559/1000, train loss: -1.909E+00 ± 5.627E-02, valid loss: -2.078E+00 ± 3.844E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 560/1000, train loss: -1.925E+00 ± 5.012E-02, valid loss: -2.063E+00 ± 3.273E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 561/1000, train loss: -1.909E+00 ± 5.370E-02, valid loss: -2.059E+00 ± 3.146E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 562/1000, train loss: -1.934E+00 ± 5.228E-02, valid loss: -2.060E+00 ± 3.215E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 563/1000, train loss: -1.943E+00 ± 5.221E-02, valid loss: -2.121E+00 ± 2.255E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 564/1000, train loss: -1.939E+00 ± 5.540E-02, valid loss: -2.110E+00 ± 4.084E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 565/1000, train loss: -1.944E+00 ± 4.714E-02, valid loss: -2.057E+00 ± 3.516E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 566/1000, train loss: -1.934E+00 ± 5.452E-02, valid loss: -2.072E+00 ± 3.366E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 567/1000, train loss: -1.948E+00 ± 4.848E-02, valid loss: -2.086E+00 ± 3.391E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 568/1000, train loss: -1.940E+00 ± 5.079E-02, valid loss: -2.095E+00 ± 3.394E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 569/1000, train loss: -1.949E+00 ± 4.860E-02, valid loss: -2.089E+00 ± 3.993E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 570/1000, train loss: -1.933E+00 ± 6.214E-02, valid loss: -2.035E+00 ± 3.139E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 571/1000, train loss: -1.928E+00 ± 5.172E-02, valid loss: -2.062E+00 ± 3.308E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 572/1000, train loss: -1.912E+00 ± 7.470E-02, valid loss: -2.088E+00 ± 3.118E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 573/1000, train loss: -1.938E+00 ± 5.253E-02, valid loss: -2.023E+00 ± 4.740E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 574/1000, train loss: -1.943E+00 ± 5.257E-02, valid loss: -2.104E+00 ± 2.907E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 575/1000, train loss: -1.945E+00 ± 5.311E-02, valid loss: -2.052E+00 ± 3.891E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 576/1000, train loss: -1.928E+00 ± 5.927E-02, valid loss: -2.101E+00 ± 2.826E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 577/1000, train loss: -1.932E+00 ± 5.430E-02, valid loss: -2.102E+00 ± 3.147E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 578/1000, train loss: -1.944E+00 ± 5.244E-02, valid loss: -2.087E+00 ± 4.485E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 579/1000, train loss: -1.948E+00 ± 5.101E-02, valid loss: -2.115E+00 ± 3.511E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 580/1000, train loss: -1.941E+00 ± 6.256E-02, valid loss: -2.078E+00 ± 3.323E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 581/1000, train loss: -1.947E+00 ± 5.050E-02, valid loss: -2.074E+00 ± 3.627E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 582/1000, train loss: -1.938E+00 ± 5.460E-02, valid loss: -2.113E+00 ± 3.568E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 583/1000, train loss: -1.953E+00 ± 5.155E-02, valid loss: -2.052E+00 ± 2.548E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 584/1000, train loss: -1.923E+00 ± 6.343E-02, valid loss: -2.027E+00 ± 2.555E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 585/1000, train loss: -1.947E+00 ± 5.318E-02, valid loss: -2.090E+00 ± 3.589E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 586/1000, train loss: -1.946E+00 ± 5.341E-02, valid loss: -2.103E+00 ± 3.563E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 587/1000, train loss: -1.945E+00 ± 5.218E-02, valid loss: -2.092E+00 ± 3.981E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 588/1000, train loss: -1.932E+00 ± 4.903E-02, valid loss: -2.104E+00 ± 3.234E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 589/1000, train loss: -1.954E+00 ± 5.381E-02, valid loss: -2.089E+00 ± 3.518E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 590/1000, train loss: -1.957E+00 ± 4.952E-02, valid loss: -2.098E+00 ± 3.956E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 591/1000, train loss: -1.955E+00 ± 5.133E-02, valid loss: -2.115E+00 ± 4.403E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 592/1000, train loss: -1.939E+00 ± 6.146E-02, valid loss: -2.071E+00 ± 2.565E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 593/1000, train loss: -1.952E+00 ± 4.897E-02, valid loss: -2.079E+00 ± 3.937E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 594/1000, train loss: -1.933E+00 ± 5.932E-02, valid loss: -2.058E+00 ± 3.485E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 595/1000, train loss: -1.931E+00 ± 5.759E-02, valid loss: -2.093E+00 ± 3.845E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 596/1000, train loss: -1.951E+00 ± 5.909E-02, valid loss: -2.103E+00 ± 4.262E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 597/1000, train loss: -1.934E+00 ± 5.615E-02, valid loss: -2.079E+00 ± 3.236E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 598/1000, train loss: -1.955E+00 ± 5.955E-02, valid loss: -2.104E+00 ± 2.478E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 599/1000, train loss: -1.950E+00 ± 5.459E-02, valid loss: -2.066E+00 ± 3.191E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 600/1000, train loss: -1.936E+00 ± 6.016E-02, valid loss: -2.132E+00 ± 3.176E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 601/1000, train loss: -1.932E+00 ± 5.308E-02, valid loss: -2.074E+00 ± 1.457E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 602/1000, train loss: -1.951E+00 ± 5.528E-02, valid loss: -2.101E+00 ± 4.141E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 603/1000, train loss: -1.956E+00 ± 5.282E-02, valid loss: -2.092E+00 ± 2.086E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 604/1000, train loss: -1.948E+00 ± 5.381E-02, valid loss: -2.112E+00 ± 2.960E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 605/1000, train loss: -1.964E+00 ± 5.569E-02, valid loss: -2.115E+00 ± 4.866E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 606/1000, train loss: -1.966E+00 ± 5.050E-02, valid loss: -2.143E+00 ± 3.722E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 607/1000, train loss: -1.957E+00 ± 5.846E-02, valid loss: -2.146E+00 ± 3.183E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 608/1000, train loss: -1.967E+00 ± 4.852E-02, valid loss: -2.130E+00 ± 3.482E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 609/1000, train loss: -1.944E+00 ± 5.226E-02, valid loss: -2.109E+00 ± 3.859E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 610/1000, train loss: -1.959E+00 ± 5.600E-02, valid loss: -2.047E+00 ± 3.766E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 611/1000, train loss: -1.954E+00 ± 4.805E-02, valid loss: -2.107E+00 ± 2.955E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 612/1000, train loss: -1.964E+00 ± 5.198E-02, valid loss: -2.114E+00 ± 3.059E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 613/1000, train loss: -1.967E+00 ± 6.129E-02, valid loss: -2.020E+00 ± 4.647E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 614/1000, train loss: -1.945E+00 ± 5.614E-02, valid loss: -2.095E+00 ± 2.711E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 615/1000, train loss: -1.966E+00 ± 5.086E-02, valid loss: -2.135E+00 ± 3.289E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 616/1000, train loss: -1.964E+00 ± 4.954E-02, valid loss: -2.093E+00 ± 3.700E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 617/1000, train loss: -1.960E+00 ± 5.281E-02, valid loss: -2.082E+00 ± 3.856E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 618/1000, train loss: -1.954E+00 ± 5.743E-02, valid loss: -2.043E+00 ± 3.470E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 619/1000, train loss: -1.948E+00 ± 5.098E-02, valid loss: -2.084E+00 ± 3.680E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 620/1000, train loss: -1.938E+00 ± 5.572E-02, valid loss: -2.120E+00 ± 2.694E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 621/1000, train loss: -1.961E+00 ± 4.835E-02, valid loss: -2.090E+00 ± 3.418E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 622/1000, train loss: -1.956E+00 ± 5.135E-02, valid loss: -2.116E+00 ± 3.222E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 623/1000, train loss: -1.960E+00 ± 5.491E-02, valid loss: -2.144E+00 ± 2.964E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 624/1000, train loss: -1.979E+00 ± 5.069E-02, valid loss: -2.117E+00 ± 4.683E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 625/1000, train loss: -1.956E+00 ± 5.629E-02, valid loss: -2.109E+00 ± 3.047E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 626/1000, train loss: -1.980E+00 ± 5.538E-02, valid loss: -2.124E+00 ± 3.459E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 627/1000, train loss: -1.974E+00 ± 4.911E-02, valid loss: -2.084E+00 ± 3.197E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 628/1000, train loss: -1.834E+00 ± 1.728E-01, valid loss: -2.041E+00 ± 3.071E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 629/1000, train loss: -1.952E+00 ± 5.759E-02, valid loss: -2.102E+00 ± 4.867E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 630/1000, train loss: -1.960E+00 ± 3.736E-02, valid loss: -2.111E+00 ± 2.716E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 631/1000, train loss: -1.957E+00 ± 6.818E-02, valid loss: -2.119E+00 ± 3.940E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 632/1000, train loss: -1.951E+00 ± 5.682E-02, valid loss: -2.099E+00 ± 3.317E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 633/1000, train loss: -1.968E+00 ± 4.868E-02, valid loss: -2.135E+00 ± 4.021E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 634/1000, train loss: -1.960E+00 ± 5.642E-02, valid loss: -2.091E+00 ± 2.946E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 635/1000, train loss: -1.971E+00 ± 5.338E-02, valid loss: -2.127E+00 ± 3.027E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 636/1000, train loss: -1.966E+00 ± 5.596E-02, valid loss: -2.088E+00 ± 4.050E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 637/1000, train loss: -1.974E+00 ± 5.504E-02, valid loss: -2.113E+00 ± 3.960E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 638/1000, train loss: -1.983E+00 ± 5.112E-02, valid loss: -2.099E+00 ± 3.397E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 639/1000, train loss: -1.970E+00 ± 5.794E-02, valid loss: -2.144E+00 ± 4.745E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 640/1000, train loss: -1.964E+00 ± 5.283E-02, valid loss: -2.150E+00 ± 5.169E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 641/1000, train loss: -1.985E+00 ± 4.754E-02, valid loss: -2.163E+00 ± 3.075E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 642/1000, train loss: -1.970E+00 ± 5.575E-02, valid loss: -2.093E+00 ± 4.540E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 643/1000, train loss: -1.973E+00 ± 4.917E-02, valid loss: -2.116E+00 ± 3.554E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 644/1000, train loss: -1.962E+00 ± 5.479E-02, valid loss: -2.095E+00 ± 3.701E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 645/1000, train loss: -1.971E+00 ± 5.637E-02, valid loss: -2.129E+00 ± 3.123E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 646/1000, train loss: -1.980E+00 ± 4.443E-02, valid loss: -2.066E+00 ± 4.024E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 647/1000, train loss: -1.975E+00 ± 5.570E-02, valid loss: -2.137E+00 ± 2.882E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 648/1000, train loss: -1.977E+00 ± 5.170E-02, valid loss: -2.091E+00 ± 3.458E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 649/1000, train loss: -1.972E+00 ± 5.804E-02, valid loss: -2.137E+00 ± 4.041E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 650/1000, train loss: -1.963E+00 ± 5.320E-02, valid loss: -2.117E+00 ± 4.989E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 651/1000, train loss: -1.977E+00 ± 4.699E-02, valid loss: -2.113E+00 ± 2.745E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 652/1000, train loss: -1.958E+00 ± 5.752E-02, valid loss: -2.125E+00 ± 4.313E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 653/1000, train loss: -1.977E+00 ± 6.082E-02, valid loss: -2.091E+00 ± 2.736E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 654/1000, train loss: -1.972E+00 ± 5.207E-02, valid loss: -2.177E+00 ± 2.872E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 655/1000, train loss: -1.991E+00 ± 5.613E-02, valid loss: -2.110E+00 ± 4.080E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 656/1000, train loss: -1.976E+00 ± 5.318E-02, valid loss: -2.105E+00 ± 3.695E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 657/1000, train loss: -1.988E+00 ± 4.877E-02, valid loss: -2.157E+00 ± 5.707E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 658/1000, train loss: -1.981E+00 ± 4.768E-02, valid loss: -2.130E+00 ± 3.175E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 659/1000, train loss: -1.989E+00 ± 5.702E-02, valid loss: -2.105E+00 ± 2.835E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 660/1000, train loss: -1.952E+00 ± 6.733E-02, valid loss: -2.057E+00 ± 4.427E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 661/1000, train loss: -1.967E+00 ± 5.687E-02, valid loss: -2.105E+00 ± 3.587E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 662/1000, train loss: -1.978E+00 ± 4.654E-02, valid loss: -2.177E+00 ± 3.195E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 663/1000, train loss: -1.983E+00 ± 5.719E-02, valid loss: -2.085E+00 ± 3.929E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 664/1000, train loss: -1.972E+00 ± 5.955E-02, valid loss: -2.115E+00 ± 2.800E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 665/1000, train loss: -1.977E+00 ± 5.271E-02, valid loss: -2.145E+00 ± 3.487E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 666/1000, train loss: -1.996E+00 ± 5.535E-02, valid loss: -2.117E+00 ± 3.637E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 667/1000, train loss: -1.982E+00 ± 5.873E-02, valid loss: -2.145E+00 ± 2.761E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 668/1000, train loss: -1.981E+00 ± 5.813E-02, valid loss: -2.058E+00 ± 3.465E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 669/1000, train loss: -1.960E+00 ± 5.704E-02, valid loss: -2.148E+00 ± 4.061E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 670/1000, train loss: -1.978E+00 ± 5.425E-02, valid loss: -2.102E+00 ± 3.208E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 671/1000, train loss: -1.979E+00 ± 5.468E-02, valid loss: -2.158E+00 ± 3.339E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 672/1000, train loss: -1.988E+00 ± 5.779E-02, valid loss: -2.143E+00 ± 3.834E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 673/1000, train loss: -1.990E+00 ± 5.520E-02, valid loss: -2.110E+00 ± 3.415E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 674/1000, train loss: -1.985E+00 ± 5.252E-02, valid loss: -2.094E+00 ± 3.754E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 675/1000, train loss: -1.982E+00 ± 4.493E-02, valid loss: -2.111E+00 ± 3.607E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 676/1000, train loss: -1.982E+00 ± 4.799E-02, valid loss: -2.151E+00 ± 3.217E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 677/1000, train loss: -1.996E+00 ± 5.290E-02, valid loss: -2.109E+00 ± 4.684E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 678/1000, train loss: -1.967E+00 ± 6.200E-02, valid loss: -2.138E+00 ± 4.404E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 679/1000, train loss: -1.983E+00 ± 5.743E-02, valid loss: -2.135E+00 ± 4.234E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 680/1000, train loss: -1.957E+00 ± 7.468E-02, valid loss: -2.063E+00 ± 3.403E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 681/1000, train loss: -1.977E+00 ± 5.679E-02, valid loss: -2.116E+00 ± 4.109E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 682/1000, train loss: -1.986E+00 ± 5.475E-02, valid loss: -2.168E+00 ± 3.388E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 683/1000, train loss: -1.988E+00 ± 4.989E-02, valid loss: -2.145E+00 ± 3.571E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 684/1000, train loss: -1.965E+00 ± 6.227E-02, valid loss: -2.142E+00 ± 2.353E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 685/1000, train loss: -1.991E+00 ± 5.387E-02, valid loss: -2.171E+00 ± 4.146E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 686/1000, train loss: -2.003E+00 ± 4.693E-02, valid loss: -2.135E+00 ± 2.298E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 687/1000, train loss: -1.984E+00 ± 5.473E-02, valid loss: -2.136E+00 ± 2.073E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 688/1000, train loss: -1.984E+00 ± 5.230E-02, valid loss: -2.070E+00 ± 2.915E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 689/1000, train loss: -1.992E+00 ± 5.083E-02, valid loss: -2.173E+00 ± 3.285E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 690/1000, train loss: -2.004E+00 ± 5.566E-02, valid loss: -2.113E+00 ± 2.288E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 691/1000, train loss: -1.990E+00 ± 5.253E-02, valid loss: -2.158E+00 ± 3.264E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 692/1000, train loss: -2.010E+00 ± 4.701E-02, valid loss: -2.176E+00 ± 3.187E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 693/1000, train loss: -2.000E+00 ± 5.475E-02, valid loss: -2.134E+00 ± 2.987E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 694/1000, train loss: -1.964E+00 ± 7.020E-02, valid loss: -2.123E+00 ± 3.454E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 695/1000, train loss: -1.982E+00 ± 5.384E-02, valid loss: -2.151E+00 ± 2.140E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 696/1000, train loss: -2.003E+00 ± 4.946E-02, valid loss: -2.153E+00 ± 2.649E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 697/1000, train loss: -2.005E+00 ± 5.383E-02, valid loss: -2.158E+00 ± 3.094E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 698/1000, train loss: -1.998E+00 ± 5.489E-02, valid loss: -2.154E+00 ± 2.994E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 699/1000, train loss: -1.998E+00 ± 6.145E-02, valid loss: -2.186E+00 ± 4.106E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 700/1000, train loss: -2.005E+00 ± 5.371E-02, valid loss: -2.139E+00 ± 4.764E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 701/1000, train loss: -2.008E+00 ± 6.109E-02, valid loss: -2.153E+00 ± 3.403E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 702/1000, train loss: -1.975E+00 ± 5.967E-02, valid loss: -2.141E+00 ± 2.569E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 703/1000, train loss: -1.986E+00 ± 4.993E-02, valid loss: -2.155E+00 ± 3.135E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 704/1000, train loss: -2.005E+00 ± 5.935E-02, valid loss: -2.196E+00 ± 3.605E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 705/1000, train loss: -1.999E+00 ± 5.332E-02, valid loss: -2.170E+00 ± 3.292E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 706/1000, train loss: -1.995E+00 ± 5.936E-02, valid loss: -2.152E+00 ± 4.714E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 707/1000, train loss: -1.985E+00 ± 5.354E-02, valid loss: -2.131E+00 ± 3.363E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 708/1000, train loss: -2.003E+00 ± 5.501E-02, valid loss: -2.156E+00 ± 3.626E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 709/1000, train loss: -2.014E+00 ± 4.687E-02, valid loss: -2.155E+00 ± 3.356E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 710/1000, train loss: -2.012E+00 ± 5.950E-02, valid loss: -2.151E+00 ± 3.219E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 711/1000, train loss: -2.002E+00 ± 5.502E-02, valid loss: -2.152E+00 ± 3.415E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 712/1000, train loss: -1.949E+00 ± 6.433E-02, valid loss: -2.133E+00 ± 2.780E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 713/1000, train loss: -1.998E+00 ± 5.166E-02, valid loss: -2.156E+00 ± 4.741E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 714/1000, train loss: -2.001E+00 ± 6.525E-02, valid loss: -2.189E+00 ± 3.997E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 715/1000, train loss: -1.998E+00 ± 5.921E-02, valid loss: -2.162E+00 ± 3.529E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 716/1000, train loss: -2.000E+00 ± 5.345E-02, valid loss: -2.144E+00 ± 3.800E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 717/1000, train loss: -2.016E+00 ± 5.453E-02, valid loss: -2.167E+00 ± 2.303E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 718/1000, train loss: -1.996E+00 ± 5.008E-02, valid loss: -2.162E+00 ± 3.393E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 719/1000, train loss: -2.006E+00 ± 5.222E-02, valid loss: -2.155E+00 ± 3.846E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 720/1000, train loss: -2.001E+00 ± 5.687E-02, valid loss: -2.133E+00 ± 4.556E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 721/1000, train loss: -2.016E+00 ± 5.401E-02, valid loss: -2.210E+00 ± 3.319E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 722/1000, train loss: -2.015E+00 ± 5.083E-02, valid loss: -2.225E+00 ± 4.889E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 723/1000, train loss: -1.979E+00 ± 6.046E-02, valid loss: -2.141E+00 ± 4.635E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 724/1000, train loss: -2.006E+00 ± 5.361E-02, valid loss: -2.156E+00 ± 2.913E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 725/1000, train loss: -2.003E+00 ± 5.401E-02, valid loss: -2.194E+00 ± 2.493E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 726/1000, train loss: -2.000E+00 ± 5.826E-02, valid loss: -2.144E+00 ± 3.034E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 727/1000, train loss: -1.989E+00 ± 6.466E-02, valid loss: -2.161E+00 ± 4.035E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 728/1000, train loss: -1.987E+00 ± 6.525E-02, valid loss: -2.171E+00 ± 3.607E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 729/1000, train loss: -2.027E+00 ± 5.018E-02, valid loss: -2.169E+00 ± 4.091E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 730/1000, train loss: -2.004E+00 ± 4.884E-02, valid loss: -2.160E+00 ± 3.854E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 731/1000, train loss: -2.020E+00 ± 5.573E-02, valid loss: -2.176E+00 ± 3.585E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 732/1000, train loss: -2.022E+00 ± 5.709E-02, valid loss: -2.189E+00 ± 3.068E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 733/1000, train loss: -2.010E+00 ± 5.947E-02, valid loss: -2.152E+00 ± 2.858E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 734/1000, train loss: -2.010E+00 ± 5.748E-02, valid loss: -2.178E+00 ± 3.764E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 735/1000, train loss: -1.977E+00 ± 8.213E-02, valid loss: -2.171E+00 ± 3.964E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 736/1000, train loss: -2.021E+00 ± 5.691E-02, valid loss: -2.155E+00 ± 3.561E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 737/1000, train loss: -2.016E+00 ± 5.803E-02, valid loss: -2.161E+00 ± 4.675E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 738/1000, train loss: -1.996E+00 ± 6.654E-02, valid loss: -2.169E+00 ± 3.546E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 739/1000, train loss: -2.004E+00 ± 4.664E-02, valid loss: -2.173E+00 ± 4.106E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 740/1000, train loss: -2.012E+00 ± 5.197E-02, valid loss: -2.115E+00 ± 3.873E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 741/1000, train loss: -2.014E+00 ± 4.739E-02, valid loss: -2.190E+00 ± 4.748E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 742/1000, train loss: -2.018E+00 ± 5.191E-02, valid loss: -2.198E+00 ± 4.265E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 743/1000, train loss: -2.017E+00 ± 5.187E-02, valid loss: -2.183E+00 ± 4.308E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 744/1000, train loss: -2.007E+00 ± 5.263E-02, valid loss: -2.207E+00 ± 3.133E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 745/1000, train loss: -2.001E+00 ± 5.055E-02, valid loss: -2.158E+00 ± 2.225E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 746/1000, train loss: -2.021E+00 ± 4.910E-02, valid loss: -2.168E+00 ± 3.015E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 747/1000, train loss: -2.018E+00 ± 5.782E-02, valid loss: -2.204E+00 ± 3.284E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 748/1000, train loss: -2.018E+00 ± 5.158E-02, valid loss: -2.175E+00 ± 4.744E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 749/1000, train loss: -1.997E+00 ± 6.028E-02, valid loss: -2.156E+00 ± 2.827E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 750/1000, train loss: -2.002E+00 ± 5.150E-02, valid loss: -2.166E+00 ± 2.971E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 751/1000, train loss: -2.027E+00 ± 5.099E-02, valid loss: -2.147E+00 ± 2.988E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 752/1000, train loss: -2.011E+00 ± 5.882E-02, valid loss: -2.168E+00 ± 4.021E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 753/1000, train loss: -2.018E+00 ± 4.714E-02, valid loss: -2.186E+00 ± 4.784E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 754/1000, train loss: -2.001E+00 ± 7.420E-02, valid loss: -2.190E+00 ± 3.887E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 755/1000, train loss: -2.013E+00 ± 5.855E-02, valid loss: -2.235E+00 ± 3.935E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 756/1000, train loss: -2.021E+00 ± 4.544E-02, valid loss: -2.204E+00 ± 3.446E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 757/1000, train loss: -2.004E+00 ± 6.371E-02, valid loss: -2.177E+00 ± 3.848E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 758/1000, train loss: -2.000E+00 ± 6.752E-02, valid loss: -2.189E+00 ± 4.277E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 759/1000, train loss: -2.021E+00 ± 5.338E-02, valid loss: -2.192E+00 ± 2.992E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 760/1000, train loss: -1.991E+00 ± 5.771E-02, valid loss: -2.108E+00 ± 3.053E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 761/1000, train loss: -2.003E+00 ± 5.255E-02, valid loss: -2.207E+00 ± 3.392E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 762/1000, train loss: -2.003E+00 ± 6.262E-02, valid loss: -2.140E+00 ± 3.132E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 763/1000, train loss: -2.029E+00 ± 5.895E-02, valid loss: -2.138E+00 ± 3.405E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 764/1000, train loss: -2.020E+00 ± 5.345E-02, valid loss: -2.231E+00 ± 5.215E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 765/1000, train loss: -2.016E+00 ± 5.528E-02, valid loss: -2.169E+00 ± 4.079E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 766/1000, train loss: -2.006E+00 ± 5.447E-02, valid loss: -2.157E+00 ± 3.248E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 767/1000, train loss: -1.999E+00 ± 6.224E-02, valid loss: -2.161E+00 ± 3.150E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 768/1000, train loss: -2.030E+00 ± 5.649E-02, valid loss: -2.192E+00 ± 5.182E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 769/1000, train loss: -2.051E+00 ± 6.269E-02, valid loss: -2.214E+00 ± 3.801E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 770/1000, train loss: -2.071E+00 ± 4.789E-02, valid loss: -2.253E+00 ± 2.369E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 771/1000, train loss: -2.070E+00 ± 5.708E-02, valid loss: -2.238E+00 ± 3.341E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 772/1000, train loss: -2.055E+00 ± 4.933E-02, valid loss: -2.235E+00 ± 3.587E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 773/1000, train loss: -2.061E+00 ± 6.011E-02, valid loss: -2.220E+00 ± 4.559E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 774/1000, train loss: -2.068E+00 ± 5.026E-02, valid loss: -2.230E+00 ± 3.119E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 775/1000, train loss: -2.063E+00 ± 5.479E-02, valid loss: -2.203E+00 ± 2.858E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 776/1000, train loss: -2.053E+00 ± 5.388E-02, valid loss: -2.232E+00 ± 3.528E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 777/1000, train loss: -2.069E+00 ± 5.668E-02, valid loss: -2.243E+00 ± 4.537E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 778/1000, train loss: -2.069E+00 ± 5.381E-02, valid loss: -2.228E+00 ± 3.921E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 779/1000, train loss: -2.073E+00 ± 5.235E-02, valid loss: -2.218E+00 ± 2.607E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 780/1000, train loss: -2.080E+00 ± 5.821E-02, valid loss: -2.256E+00 ± 4.311E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 781/1000, train loss: -2.036E+00 ± 8.423E-02, valid loss: -2.265E+00 ± 4.347E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 782/1000, train loss: -2.068E+00 ± 5.492E-02, valid loss: -2.201E+00 ± 4.604E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 783/1000, train loss: -2.073E+00 ± 5.174E-02, valid loss: -2.241E+00 ± 4.262E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 784/1000, train loss: -2.070E+00 ± 5.789E-02, valid loss: -2.312E+00 ± 4.092E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 785/1000, train loss: -2.049E+00 ± 8.212E-02, valid loss: -2.223E+00 ± 3.826E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 786/1000, train loss: -2.048E+00 ± 6.093E-02, valid loss: -2.225E+00 ± 4.108E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 787/1000, train loss: -2.078E+00 ± 6.128E-02, valid loss: -2.236E+00 ± 4.451E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 788/1000, train loss: -2.065E+00 ± 6.756E-02, valid loss: -2.267E+00 ± 3.790E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 789/1000, train loss: -2.088E+00 ± 5.658E-02, valid loss: -2.254E+00 ± 4.085E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 790/1000, train loss: -2.080E+00 ± 4.736E-02, valid loss: -2.225E+00 ± 3.914E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 791/1000, train loss: -2.086E+00 ± 5.163E-02, valid loss: -2.241E+00 ± 4.196E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 792/1000, train loss: -2.067E+00 ± 5.702E-02, valid loss: -2.285E+00 ± 4.704E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 793/1000, train loss: -2.066E+00 ± 6.025E-02, valid loss: -2.230E+00 ± 3.563E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 794/1000, train loss: -2.075E+00 ± 6.200E-02, valid loss: -2.248E+00 ± 3.484E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 795/1000, train loss: -2.080E+00 ± 5.394E-02, valid loss: -2.249E+00 ± 3.199E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 796/1000, train loss: -2.073E+00 ± 5.348E-02, valid loss: -2.259E+00 ± 4.278E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 797/1000, train loss: -2.070E+00 ± 6.675E-02, valid loss: -2.268E+00 ± 4.312E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 798/1000, train loss: -2.092E+00 ± 5.456E-02, valid loss: -2.290E+00 ± 3.459E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 799/1000, train loss: -2.074E+00 ± 5.394E-02, valid loss: -2.227E+00 ± 4.175E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 800/1000, train loss: -2.073E+00 ± 5.954E-02, valid loss: -2.292E+00 ± 3.483E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 801/1000, train loss: -2.087E+00 ± 5.519E-02, valid loss: -2.275E+00 ± 4.170E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 802/1000, train loss: -2.084E+00 ± 5.228E-02, valid loss: -2.292E+00 ± 3.319E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 803/1000, train loss: -2.089E+00 ± 6.397E-02, valid loss: -2.247E+00 ± 2.476E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 804/1000, train loss: -2.087E+00 ± 5.229E-02, valid loss: -2.290E+00 ± 3.342E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 805/1000, train loss: -2.094E+00 ± 4.869E-02, valid loss: -2.285E+00 ± 3.695E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 806/1000, train loss: -2.085E+00 ± 5.191E-02, valid loss: -2.277E+00 ± 3.632E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 807/1000, train loss: -2.082E+00 ± 5.483E-02, valid loss: -2.299E+00 ± 3.533E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 808/1000, train loss: -2.083E+00 ± 5.878E-02, valid loss: -2.308E+00 ± 5.576E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 809/1000, train loss: -2.083E+00 ± 6.058E-02, valid loss: -2.253E+00 ± 4.289E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 810/1000, train loss: -2.079E+00 ± 6.270E-02, valid loss: -2.210E+00 ± 3.282E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 811/1000, train loss: -2.082E+00 ± 5.715E-02, valid loss: -2.238E+00 ± 4.396E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 812/1000, train loss: -2.099E+00 ± 5.273E-02, valid loss: -2.293E+00 ± 4.406E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 813/1000, train loss: -2.083E+00 ± 6.309E-02, valid loss: -2.251E+00 ± 4.449E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 814/1000, train loss: -2.074E+00 ± 6.442E-02, valid loss: -2.263E+00 ± 3.859E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 815/1000, train loss: -2.077E+00 ± 5.571E-02, valid loss: -2.264E+00 ± 3.713E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 816/1000, train loss: -2.086E+00 ± 5.100E-02, valid loss: -2.266E+00 ± 4.178E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 817/1000, train loss: -2.076E+00 ± 6.796E-02, valid loss: -2.290E+00 ± 3.599E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 818/1000, train loss: -2.085E+00 ± 6.170E-02, valid loss: -2.279E+00 ± 3.718E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 819/1000, train loss: -2.088E+00 ± 5.504E-02, valid loss: -2.273E+00 ± 3.217E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 820/1000, train loss: -2.081E+00 ± 6.679E-02, valid loss: -2.223E+00 ± 3.852E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 821/1000, train loss: -2.080E+00 ± 6.462E-02, valid loss: -2.253E+00 ± 3.792E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 822/1000, train loss: -2.092E+00 ± 5.503E-02, valid loss: -2.287E+00 ± 5.255E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 823/1000, train loss: -2.091E+00 ± 6.217E-02, valid loss: -2.281E+00 ± 2.422E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 824/1000, train loss: -2.082E+00 ± 5.137E-02, valid loss: -2.276E+00 ± 3.330E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 825/1000, train loss: -2.104E+00 ± 5.665E-02, valid loss: -2.256E+00 ± 4.377E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 826/1000, train loss: -2.072E+00 ± 6.690E-02, valid loss: -2.273E+00 ± 3.150E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 827/1000, train loss: -2.087E+00 ± 5.039E-02, valid loss: -2.323E+00 ± 3.130E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 828/1000, train loss: -2.103E+00 ± 4.764E-02, valid loss: -2.293E+00 ± 3.872E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 829/1000, train loss: -2.065E+00 ± 7.848E-02, valid loss: -2.255E+00 ± 3.373E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 830/1000, train loss: -2.090E+00 ± 6.330E-02, valid loss: -2.310E+00 ± 3.210E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 831/1000, train loss: -2.094E+00 ± 5.419E-02, valid loss: -2.292E+00 ± 4.565E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 832/1000, train loss: -2.069E+00 ± 7.453E-02, valid loss: -2.188E+00 ± 3.716E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 833/1000, train loss: -2.091E+00 ± 6.431E-02, valid loss: -2.260E+00 ± 3.521E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 834/1000, train loss: -2.086E+00 ± 5.681E-02, valid loss: -2.265E+00 ± 4.206E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 835/1000, train loss: -2.105E+00 ± 5.234E-02, valid loss: -2.284E+00 ± 4.219E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 836/1000, train loss: -2.095E+00 ± 5.915E-02, valid loss: -2.289E+00 ± 3.137E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 837/1000, train loss: -2.101E+00 ± 6.086E-02, valid loss: -2.296E+00 ± 4.256E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 838/1000, train loss: -2.089E+00 ± 6.066E-02, valid loss: -2.271E+00 ± 4.021E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 839/1000, train loss: -2.104E+00 ± 4.905E-02, valid loss: -2.271E+00 ± 3.969E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 840/1000, train loss: -2.093E+00 ± 6.475E-02, valid loss: -2.221E+00 ± 2.836E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 841/1000, train loss: -2.076E+00 ± 5.478E-02, valid loss: -2.302E+00 ± 3.639E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 842/1000, train loss: -2.100E+00 ± 6.528E-02, valid loss: -2.303E+00 ± 3.852E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 843/1000, train loss: -2.092E+00 ± 6.654E-02, valid loss: -2.300E+00 ± 3.564E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 844/1000, train loss: -2.083E+00 ± 6.137E-02, valid loss: -2.212E+00 ± 2.833E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 845/1000, train loss: -2.099E+00 ± 5.621E-02, valid loss: -2.296E+00 ± 3.251E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 846/1000, train loss: -2.096E+00 ± 6.578E-02, valid loss: -2.289E+00 ± 4.218E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 847/1000, train loss: -2.118E+00 ± 5.955E-02, valid loss: -2.280E+00 ± 3.193E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 848/1000, train loss: -2.098E+00 ± 6.554E-02, valid loss: -2.280E+00 ± 4.754E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 849/1000, train loss: -2.098E+00 ± 6.558E-02, valid loss: -2.283E+00 ± 3.979E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 850/1000, train loss: -2.085E+00 ± 6.160E-02, valid loss: -2.261E+00 ± 4.855E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 851/1000, train loss: -2.100E+00 ± 5.707E-02, valid loss: -2.318E+00 ± 3.393E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 852/1000, train loss: -2.101E+00 ± 6.276E-02, valid loss: -2.296E+00 ± 2.722E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 853/1000, train loss: -2.092E+00 ± 5.405E-02, valid loss: -2.307E+00 ± 4.096E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 854/1000, train loss: -2.096E+00 ± 5.693E-02, valid loss: -2.245E+00 ± 3.215E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 855/1000, train loss: -2.081E+00 ± 7.795E-02, valid loss: -2.331E+00 ± 5.048E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 856/1000, train loss: -2.089E+00 ± 7.813E-02, valid loss: -2.215E+00 ± 3.765E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 857/1000, train loss: -2.078E+00 ± 6.165E-02, valid loss: -2.291E+00 ± 3.195E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 858/1000, train loss: -2.094E+00 ± 5.961E-02, valid loss: -2.257E+00 ± 4.384E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 859/1000, train loss: -2.096E+00 ± 6.200E-02, valid loss: -2.264E+00 ± 2.423E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 860/1000, train loss: -2.104E+00 ± 5.846E-02, valid loss: -2.335E+00 ± 3.650E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 861/1000, train loss: -2.107E+00 ± 6.092E-02, valid loss: -2.298E+00 ± 3.646E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 862/1000, train loss: -2.102E+00 ± 5.802E-02, valid loss: -2.300E+00 ± 5.062E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 863/1000, train loss: -2.098E+00 ± 6.915E-02, valid loss: -2.293E+00 ± 3.134E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 864/1000, train loss: -2.096E+00 ± 4.847E-02, valid loss: -2.297E+00 ± 4.800E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 865/1000, train loss: -2.111E+00 ± 5.516E-02, valid loss: -2.291E+00 ± 5.379E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 866/1000, train loss: -2.103E+00 ± 4.751E-02, valid loss: -2.312E+00 ± 3.730E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 867/1000, train loss: -2.089E+00 ± 5.693E-02, valid loss: -2.257E+00 ± 1.858E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 868/1000, train loss: -2.088E+00 ± 5.659E-02, valid loss: -2.233E+00 ± 3.258E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 869/1000, train loss: -2.083E+00 ± 7.577E-02, valid loss: -2.297E+00 ± 4.369E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 870/1000, train loss: -2.106E+00 ± 5.042E-02, valid loss: -2.279E+00 ± 5.333E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 871/1000, train loss: -2.116E+00 ± 5.198E-02, valid loss: -2.279E+00 ± 3.097E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 872/1000, train loss: -2.095E+00 ± 6.238E-02, valid loss: -2.258E+00 ± 3.832E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 873/1000, train loss: -2.098E+00 ± 5.560E-02, valid loss: -2.295E+00 ± 3.298E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 874/1000, train loss: -2.111E+00 ± 6.130E-02, valid loss: -2.302E+00 ± 4.253E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 875/1000, train loss: -2.088E+00 ± 5.749E-02, valid loss: -2.300E+00 ± 4.098E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 876/1000, train loss: -2.108E+00 ± 5.504E-02, valid loss: -2.295E+00 ± 4.073E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 877/1000, train loss: -2.104E+00 ± 5.388E-02, valid loss: -2.304E+00 ± 4.092E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 878/1000, train loss: -2.125E+00 ± 5.607E-02, valid loss: -2.302E+00 ± 2.966E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 879/1000, train loss: -2.126E+00 ± 5.116E-02, valid loss: -2.327E+00 ± 3.195E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 880/1000, train loss: -2.093E+00 ± 8.589E-02, valid loss: -2.256E+00 ± 2.998E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 881/1000, train loss: -2.098E+00 ± 5.634E-02, valid loss: -2.295E+00 ± 3.377E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 882/1000, train loss: -2.101E+00 ± 6.430E-02, valid loss: -2.229E+00 ± 3.051E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 883/1000, train loss: -2.092E+00 ± 6.618E-02, valid loss: -2.321E+00 ± 4.335E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 884/1000, train loss: -2.113E+00 ± 5.553E-02, valid loss: -2.319E+00 ± 4.756E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 885/1000, train loss: -2.108E+00 ± 6.220E-02, valid loss: -2.293E+00 ± 3.381E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 886/1000, train loss: -2.115E+00 ± 5.680E-02, valid loss: -2.311E+00 ± 3.437E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 887/1000, train loss: -2.091E+00 ± 6.110E-02, valid loss: -2.254E+00 ± 2.520E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 888/1000, train loss: -2.106E+00 ± 6.800E-02, valid loss: -2.302E+00 ± 4.108E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 889/1000, train loss: -2.085E+00 ± 8.042E-02, valid loss: -2.275E+00 ± 4.030E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 890/1000, train loss: -2.111E+00 ± 5.609E-02, valid loss: -2.304E+00 ± 3.374E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 891/1000, train loss: -2.118E+00 ± 5.994E-02, valid loss: -2.301E+00 ± 4.296E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 892/1000, train loss: -2.090E+00 ± 6.367E-02, valid loss: -2.288E+00 ± 3.532E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 893/1000, train loss: -2.122E+00 ± 6.020E-02, valid loss: -2.306E+00 ± 5.317E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 894/1000, train loss: -2.098E+00 ± 6.307E-02, valid loss: -2.331E+00 ± 4.190E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 895/1000, train loss: -2.101E+00 ± 5.064E-02, valid loss: -2.291E+00 ± 2.536E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 896/1000, train loss: -2.093E+00 ± 6.694E-02, valid loss: -2.235E+00 ± 4.071E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 897/1000, train loss: -2.108E+00 ± 5.177E-02, valid loss: -2.320E+00 ± 2.073E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 898/1000, train loss: -2.106E+00 ± 6.777E-02, valid loss: -2.302E+00 ± 3.967E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 899/1000, train loss: -2.118E+00 ± 5.875E-02, valid loss: -2.280E+00 ± 3.420E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 900/1000, train loss: -2.096E+00 ± 6.268E-02, valid loss: -2.279E+00 ± 2.912E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 901/1000, train loss: -2.085E+00 ± 5.499E-02, valid loss: -2.314E+00 ± 3.727E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 902/1000, train loss: -2.138E+00 ± 5.388E-02, valid loss: -2.332E+00 ± 3.630E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 903/1000, train loss: -2.115E+00 ± 4.875E-02, valid loss: -2.297E+00 ± 3.299E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 904/1000, train loss: -2.120E+00 ± 5.171E-02, valid loss: -2.322E+00 ± 2.571E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 905/1000, train loss: -2.121E+00 ± 5.089E-02, valid loss: -2.325E+00 ± 2.726E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 906/1000, train loss: -2.103E+00 ± 7.905E-02, valid loss: -2.298E+00 ± 3.415E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 907/1000, train loss: -2.094E+00 ± 6.570E-02, valid loss: -2.309E+00 ± 4.303E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 908/1000, train loss: -2.125E+00 ± 6.105E-02, valid loss: -2.265E+00 ± 4.751E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 909/1000, train loss: -2.120E+00 ± 6.041E-02, valid loss: -2.272E+00 ± 2.637E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 910/1000, train loss: -2.118E+00 ± 5.530E-02, valid loss: -2.337E+00 ± 4.047E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 911/1000, train loss: -2.114E+00 ± 5.946E-02, valid loss: -2.286E+00 ± 4.425E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 912/1000, train loss: -2.112E+00 ± 5.789E-02, valid loss: -2.322E+00 ± 3.105E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 913/1000, train loss: -2.125E+00 ± 5.584E-02, valid loss: -2.320E+00 ± 2.760E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 914/1000, train loss: -2.111E+00 ± 5.479E-02, valid loss: -2.295E+00 ± 5.051E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 915/1000, train loss: -2.113E+00 ± 6.046E-02, valid loss: -2.251E+00 ± 4.140E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 916/1000, train loss: -2.117E+00 ± 6.179E-02, valid loss: -2.367E+00 ± 3.305E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 917/1000, train loss: -2.120E+00 ± 5.638E-02, valid loss: -2.305E+00 ± 5.465E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 918/1000, train loss: -2.094E+00 ± 8.127E-02, valid loss: -2.322E+00 ± 3.937E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 919/1000, train loss: -2.127E+00 ± 6.625E-02, valid loss: -2.322E+00 ± 4.392E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 920/1000, train loss: -2.128E+00 ± 5.655E-02, valid loss: -2.300E+00 ± 2.992E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 921/1000, train loss: -2.117E+00 ± 5.700E-02, valid loss: -2.330E+00 ± 4.100E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 922/1000, train loss: -2.112E+00 ± 5.085E-02, valid loss: -2.316E+00 ± 3.760E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 923/1000, train loss: -2.123E+00 ± 5.772E-02, valid loss: -2.297E+00 ± 3.933E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 924/1000, train loss: -2.125E+00 ± 5.231E-02, valid loss: -2.333E+00 ± 4.335E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 925/1000, train loss: -2.123E+00 ± 5.269E-02, valid loss: -2.319E+00 ± 4.575E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 926/1000, train loss: -2.105E+00 ± 6.758E-02, valid loss: -2.282E+00 ± 2.709E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 927/1000, train loss: -2.126E+00 ± 5.593E-02, valid loss: -2.304E+00 ± 3.348E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 928/1000, train loss: -2.111E+00 ± 5.584E-02, valid loss: -2.329E+00 ± 3.456E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 929/1000, train loss: -2.115E+00 ± 5.880E-02, valid loss: -2.353E+00 ± 5.182E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 930/1000, train loss: -2.121E+00 ± 5.828E-02, valid loss: -2.293E+00 ± 2.441E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 931/1000, train loss: -2.104E+00 ± 5.786E-02, valid loss: -2.307E+00 ± 3.327E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 932/1000, train loss: -2.118E+00 ± 6.641E-02, valid loss: -2.282E+00 ± 3.184E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 933/1000, train loss: -2.122E+00 ± 5.499E-02, valid loss: -2.339E+00 ± 4.714E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 934/1000, train loss: -2.119E+00 ± 6.928E-02, valid loss: -2.317E+00 ± 3.049E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 935/1000, train loss: -2.123E+00 ± 5.422E-02, valid loss: -2.329E+00 ± 4.119E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 936/1000, train loss: -2.104E+00 ± 7.781E-02, valid loss: -2.281E+00 ± 2.977E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 937/1000, train loss: -2.043E+00 ± 1.290E-01, valid loss: -2.214E+00 ± 3.449E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 938/1000, train loss: -2.086E+00 ± 6.438E-02, valid loss: -2.274E+00 ± 3.278E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 939/1000, train loss: -2.103E+00 ± 6.757E-02, valid loss: -2.292E+00 ± 3.937E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 940/1000, train loss: -2.125E+00 ± 5.606E-02, valid loss: -2.336E+00 ± 3.961E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 941/1000, train loss: -2.127E+00 ± 5.953E-02, valid loss: -2.326E+00 ± 3.343E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 942/1000, train loss: -2.126E+00 ± 5.831E-02, valid loss: -2.298E+00 ± 2.676E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 943/1000, train loss: -2.128E+00 ± 5.499E-02, valid loss: -2.341E+00 ± 3.617E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 944/1000, train loss: -2.100E+00 ± 9.568E-02, valid loss: -2.331E+00 ± 3.191E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 945/1000, train loss: -2.116E+00 ± 6.735E-02, valid loss: -2.303E+00 ± 3.334E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 946/1000, train loss: -2.130E+00 ± 4.841E-02, valid loss: -2.328E+00 ± 3.458E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 947/1000, train loss: -2.126E+00 ± 5.437E-02, valid loss: -2.314E+00 ± 3.062E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 948/1000, train loss: -2.107E+00 ± 7.973E-02, valid loss: -2.320E+00 ± 3.823E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 949/1000, train loss: -2.123E+00 ± 5.302E-02, valid loss: -2.328E+00 ± 3.565E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 950/1000, train loss: -2.142E+00 ± 5.948E-02, valid loss: -2.351E+00 ± 5.097E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 951/1000, train loss: -2.117E+00 ± 5.658E-02, valid loss: -2.335E+00 ± 4.127E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 952/1000, train loss: -2.099E+00 ± 8.347E-02, valid loss: -2.229E+00 ± 4.143E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 953/1000, train loss: -2.115E+00 ± 5.884E-02, valid loss: -2.366E+00 ± 5.217E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 954/1000, train loss: -2.137E+00 ± 5.264E-02, valid loss: -2.318E+00 ± 5.161E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 955/1000, train loss: -2.096E+00 ± 7.315E-02, valid loss: -2.320E+00 ± 2.983E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 956/1000, train loss: -2.122E+00 ± 6.241E-02, valid loss: -2.355E+00 ± 5.027E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 957/1000, train loss: -2.139E+00 ± 5.676E-02, valid loss: -2.356E+00 ± 3.908E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 958/1000, train loss: -2.144E+00 ± 5.714E-02, valid loss: -2.327E+00 ± 3.752E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 959/1000, train loss: -2.127E+00 ± 5.541E-02, valid loss: -2.329E+00 ± 2.314E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 960/1000, train loss: -2.132E+00 ± 7.901E-02, valid loss: -2.323E+00 ± 4.386E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 961/1000, train loss: -2.122E+00 ± 7.510E-02, valid loss: -2.319E+00 ± 3.841E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 962/1000, train loss: -2.119E+00 ± 5.481E-02, valid loss: -2.337E+00 ± 2.766E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 963/1000, train loss: -2.136E+00 ± 7.247E-02, valid loss: -2.334E+00 ± 4.226E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 964/1000, train loss: -2.130E+00 ± 6.125E-02, valid loss: -2.315E+00 ± 3.840E-02 \n",
      "INFO:yieldforecast.train.train:Epoch: 965/1000, train loss: -2.135E+00 ± 6.076E-02, valid loss: -2.322E+00 ± 4.792E-02 \n",
      "INFO:yieldforecast.train.EarlyStopping:EarlyStopping: finish training\n",
      "INFO:yieldforecast.train.train:Epoch: 966/1000, train loss: -2.136E+00 ± 5.476E-02, valid loss: -2.325E+00 ± 4.042E-02 \n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'Correlation': 0.4525838357643344,\n",
      " 'MAE': 415.8087,\n",
      " 'MAPE': 13.099636137485504,\n",
      " 'MSE': 323780.0,\n",
      " 'R2': -0.05559538687411658}\n"
     ]
    }
   ],
   "source": [
    "print(study.best_params)\n",
    "\n",
    "def current_loss(target, dist):\n",
    "    return nll_loss(target, dist) - study.best_params['entropy'] * dist.entropy().mean()\n",
    "\n",
    "model = YieldModule().to(device)\n",
    "train(\n",
    "    model, data['X_train'], data['y_train'], data['train_years'],\n",
    "    α= 5e-4,#study.best_params['α'],\n",
    "    patience=50, epochs=1000, device=device, noise=study.best_params['noise'],\n",
    "    writer=None, checkpoint_template=checkpoint_template, step_size=512,\n",
    "    gamma=study.best_params['gamma'], loss=current_loss\n",
    ")\n",
    "#model.load_state_dict(torch.load(f'{region}-{crop}-best-weights.pth'))\n",
    "df = evaluate(model, data['X_test'], data['y_test'], data['y_scaler'])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {
    "execution": {
     "iopub.execute_input": "2021-05-27T20:50:24.369155Z",
     "iopub.status.busy": "2021-05-27T20:50:24.368923Z",
     "iopub.status.idle": "2021-05-27T20:50:24.825895Z",
     "shell.execute_reply": "2021-05-27T20:50:24.825485Z",
     "shell.execute_reply.started": "2021-05-27T20:50:24.369134Z"
    },
    "tags": []
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'Correlation': 0.4525838357643344,\n",
      " 'MAE': 415.8087,\n",
      " 'MAPE': 13.099636137485504,\n",
      " 'MSE': 323780.0,\n",
      " 'R2': -0.05559538687411658}\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "df = evaluate(model, data['X_test'], data['y_test'], data['y_scaler'])\n",
    "plot_reliability(df, crop, data['y_scaler'], step=.01)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {
    "execution": {
     "iopub.execute_input": "2021-05-27T20:50:21.158397Z",
     "iopub.status.busy": "2021-05-27T20:50:21.158143Z",
     "iopub.status.idle": "2021-05-27T20:50:21.805861Z",
     "shell.execute_reply": "2021-05-27T20:50:21.805429Z",
     "shell.execute_reply.started": "2021-05-27T20:50:21.158369Z"
    },
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x576 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_scatter(df, crop, data['y_scaler'])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "metadata": {
    "execution": {
     "iopub.execute_input": "2021-05-27T21:04:53.210803Z",
     "iopub.status.busy": "2021-05-27T21:04:53.210606Z",
     "iopub.status.idle": "2021-05-27T21:04:53.225388Z",
     "shell.execute_reply": "2021-05-27T21:04:53.223834Z",
     "shell.execute_reply.started": "2021-05-27T21:04:53.210781Z"
    },
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'entropy': 0.23593780932738875,\n",
       " 'gamma': 0.7014728817844712,\n",
       " 'noise': 0.08240805644091724,\n",
       " 'α': 9.813691912738821e-05}"
      ]
     },
     "execution_count": 50,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "study.best_trial.params"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

